$\bar{b}c$ susceptibilities from fully relativistic lattice QCD

We compute the $\bar{h}c$ (pseudo)scalar, (axial-)vector and (axial-)tensor susceptibilities as a function of $u=m_c/m_h$ between $u=m_c/m_b$ and $u=0.8$ using fully relativistic lattice QCD, employing nonperturbative current renormalisation and using the second generation 2+1+1 MILC HISQ gluon field configurations. We include ensembles with $a\approx 0.09\mathrm{fm}$, $0.06\mathrm{fm}$, $0.045\mathrm{fm}$ and $0.033\mathrm{fm}$ and we are able to reach the physical $b$-quark on the two finest ensembles. At the physical $m_h=m_b$ point we find $\overline{m}_b^2 \chi_{1^+}={0.720(34)\times 10^{-2}}$, $\overline{m}_b^2 \chi_{1^-}={1.161(54)\times 10^{-2}}$, $\chi_{0^-}={2.374(33)\times 10^{-2}}$, $\chi_{0^+}={0.609(14)\times 10^{-2}}$. Our results for the (pseudo)scalar, vector and axial-vector are compatible with the expected small size of nonperturbative effects at $u=m_c/m_b$. We also give the first nonperturbative determination of the tensor susceptibilities, finding $\overline{m}_b^2 \chi_{T}={0.891(44)\times 10^{-2}}$ and $\overline{m}_b^2 \chi_{AT}={0.441(33)\times 10^{-2}}$. Our value of $\overline{m}_b^2\chi_{AT}$ is in good agreement with the $\mathcal{O}(\alpha_s)$ perturbation theory, while our result for $\overline{m}_b^2\chi_{T}$ is in tension with the $\mathcal{O}(\alpha_s)$ perturbation theory at the level of $2\sigma$. These results will allow for dispersively bounded parameterisations to be employed using lattice inputs for the full set of $h\to c$ semileptonic form factors in future calculations, for heavy-quark masses in the range $1.25\times m_c \leq m_h \leq m_b$.

==> anc/load_chi_u12.py <==
import gvar
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams

plt.rc('text', usetex=True)
plt.rc('font', family='serif')


uphys=0.21843
chiparams=gvar.gload('susceptibilities_u12.pydat')

def fitprint(p,u,chi): 
    ret=0 
    
    for j in range(13):
        ret=ret+p[chi+'_A'+str(j)]*(1-u)**(j)
  
    if chi=='chi0-':ret=ret*(((1+u)**2))
    if chi=='chi0+':ret=ret*(((1-u)**2))
    
    return ret


labels={}
labels['chi1+']=r'$\overline{m}_h^2\chi_{1^+}$'
labels['chi1-']=r'$\overline{m}_h^2\chi_{1^-}$'
labels['chi0+']=r'$       \chi_{0^+}$'
labels['chi0-']=r'$       \chi_{0^-}$'
labels['chiT'] =r'$\overline{m}_h^2\chi_{T}$'
labels['chiAT']=r'$\overline{m}_h^2\chi_{AT}$'


for chi in ['chi0+','chi0-','chi1+','chi1-','chiT','chiAT']:
    print(labels[chi]+'\t=\t'+str(fitprint(chiparams,uphys,chi)))

for chi in ['chi0+','chi0-','chi1+','chi1-','chiT','chiAT']:
    xpl=[]
    ypl=[]
    for u in [uphys+(0.8-uphys)*i/19.0 for i in range(20)]:
        xpl.append(u)
        ypl.append(fitprint(chiparams,u,chi))
    plt.fill_between(xpl,[y.mean+y.sdev for y in ypl],[y.mean-y.sdev for y in ypl],color='blue',alpha=0.15)
    plt.plot(xpl,[y.mean for y in ypl],color='blue')

    plt.ylabel(labels[chi])
    plt.xlabel(r'$m_c/m_h$')
  
    plt.vlines(uphys,0,1.5*max(ypl[19].mean,ypl[0].mean),linestyle='--')
    plt.ylim(0.2*min(ypl[19].mean,ypl[0].mean),1.3*max(ypl[19].mean,ypl[0].mean))
  
    plt.xlim(uphys*0.8,0.8)
    plt.tight_layout()
    plt.show()
  









==> anc/susceptibilities_u12.pydat <==
{"keys": "['chi1+_A0', 'chi1+_A1', 'chi1+_A2', 'chi1+_A3', 'chi1+_A4', 'chi1+_A5', 'chi1+_A6', 'chi1+_A7', 'chi1+_A8', 'chi1+_A9', 'chi1+_A10', 'chi1+_A11', 'chi1+_A12', 'chi1-_A0', 'chi1-_A1', 'chi1-_A2', 'chi1-_A3', 'chi1-_A4', 'chi1-_A5', 'chi1-_A6', 'chi1-_A7', 'chi1-_A8', 'chi1-_A9', 'chi1-_A10', 'chi1-_A11', 'chi1-_A12', 'chi0+_A0', 'chi0+_A1', 'chi0+_A2', 'chi0+_A3', 'chi0+_A4', 'chi0+_A5', 'chi0+_A6', 'chi0+_A7', 'chi0+_A8', 'chi0+_A9', 'chi0+_A10', 'chi0+_A11', 'chi0+_A12', 'chi0-_A0', 'chi0-_A1', 'chi0-_A2', 'chi0-_A3', 'chi0-_A4', 'chi0-_A5', 'chi0-_A6', 'chi0-_A7', 'chi0-_A8', 'chi0-_A9', 'chi0-_A10', 'chi0-_A11', 'chi0-_A12', 'chiT_A0', 'chiT_A1', 'chiT_A2', 'chiT_A3', 'chiT_A4', 'chiT_A5', 'chiT_A6', 'chiT_A7', 'chiT_A8', 'chiT_A9', 'chiT_A10', 'chiT_A11', 'chiT_A12', 'chiAT_A0', 'chiAT_A1', 'chiAT_A2', 'chiAT_A3', 'chiAT_A4', 'chiAT_A5', 'chiAT_A6', 'chiAT_A7', 'chiAT_A8', 'chiAT_A9', 'chiAT_A10', 'chiAT_A11', 'chiAT_A12']", "layouts": [[0, []], [1, []], [2, []], [3, []], [4, []], [5, []], [6, []], [7, []], [8, []], [9, []], [10, []], [11, []], [12, []], [13, []], [14, []], [15, []], [16, []], [17, []], [18, []], [19, []], [20, []], [21, []], [22, []], [23, []], [24, []], [25, []], [26, []], [27, []], [28, []], [29, []], [30, []], [31, []], [32, []], [33, []], [34, []], [35, []], [36, []], [37, []], [38, []], [39, []], [40, []], [41, []], [42, []], [43, []], [44, []], [45, []], [46, []], [47, []], [48, []], [49, []], [50, []], [51, []], [52, []], [53, []], [54, []], [55, []], [56, []], [57, []], [58, []], [59, []], [60, []], [61, []], [62, []], [63, []], [64, []], [65, []], [66, []], [67, []], [68, []], [69, []], [70, []], [71, []], [72, []], [73, []], [74, []], [75, []], [76, []], [77, []]], "bufsize": 78, "fix_cov": true, "means": [0.003095634102141807, 0.0011336848855902086, 0.00543459624429755, -0.004289968292014532, 0.0019804063691964834, 0.0038154026715170666, 0.0017464830489022861, -0.0005958219665737075, -0.0016280243477348694, -0.0013302869199491472, -0.00023812102999045645, 0.0011011879781630681, 0.0023078609332781276, 0.00685204577008107, 0.0033923748602521096, 0.006272249478748601, -0.003556833474969736, -0.00032769474604581796, 0.0016013311274777982, 0.0008829929278272214, -0.0005941325816055529, -0.0015863708435712605, -0.0017436729364838882, -0.0011816114498249572, -0.00015808633488168604, 0.001080851157875514, 0.0035065462733554708, 0.003527450021839216, 0.0037388285760036207, -0.00021188838579110577, 0.003336375392161773, 0.001196778620321058, -0.0002835406892087222, -0.0002614435774160802, 9.149236656124777e-05, 0.0001536341340815113, -2.6509284591236786e-06, -4.507961155453738e-05, 0.0003173934118193334, 0.008248600201416822, 0.00781561986787655, 0.0038111477432377565, 0.0025261323925109148, -0.0010177758479306457, -0.00200351986419501, -0.00170494255792513, -0.0012520937828790538, -0.0009644405982363994, -0.000804169197420914, -0.0006695595661656366, -0.0004921233033970164, -0.00024627662810196006, 0.006094398733178889, 0.003172031859611905, 0.00046819729476574003, 0.0026213990110764266, -0.0010427359394690676, -0.0020607567139081626, -0.001093052298353135, 7.421360351869103e-05, 0.0006425636650341022, 0.0005493504556787702, 1.3322721276368319e-05, -0.0007165388638279369, -0.0014522634241093623, 0.0020555447364694747, -0.0003279156653270104, 0.0061197521160238945, -0.007504206513952846, 0.003480247141307842, 0.004807483333513465, 0.0009909809012688974, -0.001749110151157052, -0.002025139959539375, -0.0008086765184936239, 0.0006235248325873289, 0.0014299538652909841, 0.0012629574369660411], "bcovs": [[[], [], [], []], [[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77], [[6.069254576827126e-08, -5.764907260751983e-07, 2.1427316648271738e-06, -3.1898507207412437e-06, 7.485207177670287e-07, 1.5883992776491016e-06, 5.023248938564412e-07, -5.606606716602764e-07, -9.427789400170528e-07, -7.221075642301314e-07, -1.7958419853974756e-07, 4.346255500466478e-07, 9.607835349471895e-07, 5.971779670398537e-09, 3.001453085280583e-11, 3.750157791997711e-09, -4.12622369085389e-09, -1.1535572455118626e-09, 9.318028932228717e-10, 6.886814250079976e-10, -4.0805681471113334e-10, -1.2484359320184168e-09, -1.4283708466146175e-09, -9.574203521206945e-10, -3.0586831129004045e-12, 1.2447670869089362e-09, -5.704278853691937e-12, -6.174182451364868e-13, -1.067753426167944e-10, 2.561047285768229e-10, -2.543896002614031e-10, -4.350585890173702e-11, 1.2506336292355371e-10, 9.300359284641995e-11, -5.9973925505997455e-12, -6.781657944589484e-11, -6.930169906236926e-11, -3.237793447731411e-11, 1.0872731095785408e-11, 2.516337396304686e-11, 4.812204691445122e-12, 5.086407859771217e-11, -1.0829551684555944e-10, 5.411662001398881e-11, 5.552759532161188e-11, -8.46791835450637e-12, -4.0273547086241546e-11, -2.603096404262324e-11, 8.548695516309099e-12, 3.36289527878694e-11, 2.8953361215566223e-11, -1.4523632852947041e-11, 4.481492982876335e-09, 1.7515977991033535e-10, 2.8101637776008365e-10, -2.3425093137538986e-10, -1.119574700857877e-09, -9.316700819377197e-10, -3.765900622029687e-10, 1.0134161733317158e-11, 1.1594118255936245e-10, 2.651452185036014e-11, -1.3683174815418686e-10, -2.813058689528721e-10, -3.5416777073057793e-10, 1.3247072253695858e-09, -6.345333787095341e-10, 2.5549457675991183e-09, -3.090920964835407e-09, 9.106712699903852e-10, 1.7203359803841354e-09, 3.699285490417992e-10, -7.788209509262546e-10, -9.868372198386101e-10, -5.019612788683839e-10, 1.9121343076830364e-10, 7.088192161600195e-10, 8.415228972569865e-10], [-5.76490726075196e-07, 6.407299432907236e-06, -2.5685961854531955e-05, 4.352983779174219e-05, -1.8982092223174036e-05, -1.770432382162115e-05, -3.6915467759082747e-07, 9.469611288237404e-06, 9.996107915111884e-06, 5.385616462117271e-06, -5.056432975822207e-07, -5.4347037215570665e-06, -8.48676622402069e-06, 8.490622722508572e-09, 1.617012962092997e-08, 1.6138176934362814e-08, -3.157041532410681e-08, 2.107200723609404e-08, 2.4617644376470257e-08, -1.7196507053757171e-09, -2.5547388441153137e-08, -3.4819442366955886e-08, -3.040625150158459e-08, -1.7297896807161783e-08, -3.2032904794850086e-10, 1.7157858484329262e-08, 3.770340144989379e-11, 6.116967777156217e-11, -4.12994951478419e-10, 7.743421275692039e-10, -6.877292424815908e-10, -4.1287740139599e-10, 4.3863919828863135e-10, 6.777123541437565e-10, 2.380363846651613e-10, -3.979270725228783e-10, -7.256849276244486e-10, -4.28973538207213e-10, 6.046481233184262e-10, 1.2917886988411013e-10, 1.3653932812654946e-10, -3.811901053836049e-10, 1.1727569930018835e-09, -1.1069720312866644e-09, -5.762165552178984e-10, 6.824710605228857e-10, 9.220738711079174e-10, 1.1860155729223655e-10, -9.251299379456205e-10, -1.3465117611588456e-09, -5.513781574100101e-10, 1.7337842376671102e-09, 5.919912591515193e-09, 1.3296675582113153e-08, -2.809729496682203e-09, -2.898466415058234e-09, 1.6649332008821966e-08, 5.633467827735758e-09, -1.0830409774540193e-08, -1.7501419471265058e-08, -1.4516692097028343e-08, -7.559166824928868e-09, -1.960733850939835e-09, -9.27930775872782e-10, -5.663559771086089e-09, -8.537652669785327e-10, 3.098907996700397e-08, -1.0565041179326288e-07, 1.7003238854830084e-07, -4.3740593259659075e-08, -9.259713814857525e-08, -2.7463657688721202e-08, 3.491988554437179e-08, 5.525826768292972e-08, 4.0735858538275074e-08, 1.0187281237452148e-08, -2.1062239211184462e-08, -4.442513420562202e-08], [2.142731664827168e-06, -2.5685961854532002e-05, 0.00011532999422945668, -0.0002333276067709923, 0.00016888000750612557, 5.0367452909147056e-05, -4.214092798255179e-05, -5.250021187411888e-05, -2.6293839773365308e-05, 1.5512533311686943e-06, 1.7624099532275758e-05, 2.099201805292301e-05, 1.5395051342548127e-05, -2.093193292987806e-08, -3.92622620671402e-08, -7.348275207021339e-08, 1.8753691235658093e-07, -8.884997520511523e-08, -1.4194568742444487e-07, -2.9454063505811598e-08, 9.262207558766339e-08, 1.534024437353147e-07, 1.4522001047934532e-07, 8.515053212005571e-08, -6.090103209365279e-09, -1.1191814735052346e-07, -9.299065609609745e-11, -1.7038635295475167e-10, 9.19315629009127e-10, -1.7966972921932422e-09, 1.5688272312012316e-09, 1.6243864691851132e-09, -1.4445413677571138e-09, -2.8342185837493562e-09, -1.179951637924613e-09, 1.8027330855916145e-09, 3.5862516224931e-09, 2.2279603020922685e-09, -3.2290483945357855e-09, -2.7446720099928823e-10, -4.832439997519791e-10, 2.5010847515028714e-09, -7.686703331604122e-09, 7.778151744326148e-09, 3.5807645727132015e-09, -5.401148721369461e-09, -6.927794915990634e-09, -9.847671902277563e-10, 6.614648453019048e-09, 9.684890339046752e-09, 3.9932349515117265e-09, -1.2384065091248212e-08, -1.4204622004403234e-08, -3.495876271723316e-08, 3.4770652206005274e-09, 4.671118953308241e-08, -6.050615411508418e-08, -4.821393155479002e-08, 1.3958084662545762e-08, 5.778982252047814e-08, 6.713865604103116e-08, 5.171408391511802e-08, 2.605069222885481e-08, 1.1535769631713565e-09, -1.6930504030186026e-08, 4.051371798405701e-09, -9.857280698302888e-08, 3.4050110231025995e-07, -5.235031822477011e-07, 1.1308334210446762e-07, 2.841149330410816e-07, 1.064541305465632e-07, -8.496257878402206e-08, -1.65635467131592e-07, -1.420738251413514e-07, -5.702081430213656e-08, 5.223315439897055e-08, 1.6335726965580819e-07], [-3.1898507207412437e-06, 4.352983779174214e-05, -0.00023332760677099233, 0.0006002707059746766, -0.0006722309760519424, 0.00010239274054501225, 0.0002101273501150414, 8.128139825131452e-05, -3.341464586188361e-05, -7.112961877405678e-05, -5.1474004051582104e-05, -1.1357450441905865e-05, 2.023803899231445e-05, 3.474610004861919e-08, 6.305573662831659e-08, 1.6618617798110708e-07, -4.288323807936354e-07, 1.8049260770847755e-07, 3.2866590221300073e-07, 1.0243699622056343e-07, -1.653656915321571e-07, -3.106917820354907e-07, -3.057660740877765e-07, -1.8067653344277154e-07, 2.236883790245271e-08, 2.672864074040437e-07, 7.80527690215304e-11, 2.1045311999653044e-10, -1.3938584424762999e-09, 3.1079688388548468e-09, -2.843611561690792e-09, -3.1726998061318146e-09, 2.9244871909301123e-09, 5.8034599287637865e-09, 2.3989888172982643e-09, -3.865679946050971e-09, -7.666666759030196e-09, -4.784294784377914e-09, 6.953618188487525e-09, 3.651997142601322e-10, 8.57593774952393e-10, -5.139742764015038e-09, 1.553927653770618e-08, -1.5853981037341767e-08, -7.036666278529745e-09, 1.1305328934767218e-08, 1.4300581648371917e-08, 2.0900856693108846e-09, -1.3413261836053545e-08, -1.964849691956234e-08, -8.087234276366757e-09, 2.509172658913127e-08, 2.386753652438406e-08, 5.640635950130235e-08, 1.8272484655397383e-08, -1.3487367209543192e-07, 1.0759555676380669e-07, 1.2837947263764278e-07, 1.43197000860069e-08, -9.423106143296597e-08, -1.424789782825499e-07, -1.303492909443675e-07, -7.601607234307391e-08, 1.933915358983484e-09, 9.003197847607981e-08, -5.464017992309772e-09, 1.4746259088022123e-07, -4.902799791525638e-07, 7.151304897068783e-07, -1.0133477917828759e-07, -3.815537576407468e-07, -1.9232481510417268e-07, 6.711875237795543e-08, 2.1886735377718476e-07, 2.3540851584313824e-07, 1.3956903961046308e-07, -4.073021766059799e-08, -2.844844738691441e-07], [7.485207177670267e-07, -1.8982092223174063e-05, 0.00016888000750612563, -0.0006722309760519423, 0.0012299324284037465, -0.0008085250992491492, -0.00018948918198603604, 0.0001411406272592952, 0.00018540405236456726, 8.724300902220028e-05, -2.3811855087998665e-05, -7.246034676724996e-05, -3.055253219578126e-05, -4.618486523172159e-09, -1.0192625030816513e-08, -5.8218355267602057e-08, 1.8765660700863966e-07, -7.313227700937517e-08, -1.5037385680060702e-07, -6.322426118891907e-08, 5.131453966905812e-08, 1.1897214852661197e-07, 1.2250453345901522e-07, 7.139858729410527e-08, -1.748615737266578e-08, -1.284536547844016e-07, -2.115297160347612e-11, -6.898019000146721e-11, 3.6404887196095927e-10, -1.0225424740066068e-09, 9.217861381507564e-10, 1.1436190861138109e-09, -9.900881184086618e-10, -2.0281778154013474e-09, -7.868374795191174e-10, 1.5014746915424495e-09, 2.8446453769201582e-09, 1.6290464478745397e-09, -3.0002375728787135e-09, -5.245527912275695e-11, -3.4643941464272774e-10, 1.9158612035097985e-09, -4.591570492412617e-09, 3.7415511236739295e-09, 2.1215346694212347e-09, -2.1690621218418887e-09, -3.2189780003063234e-09, -9.183298157981938e-10, 2.2642792530534513e-09, 3.7722845331483245e-09, 1.924855038295773e-09, -3.9893408165043555e-09, -3.2079395323304343e-09, -9.933300505620319e-09, -1.2035836548896024e-08, 6.988200764708133e-08, -3.2476997637770324e-08, -6.531884338799082e-08, -3.0201890801655387e-08, 2.1129921994476223e-08, 5.603582695205433e-08, 6.282512678643257e-08, 4.136175991464264e-08, -3.834173266206253e-09, -6.71326146183564e-08, 1.064955418016289e-09, -2.2839729416033835e-08, 6.336108403059226e-08, -5.056721070839173e-08, -4.5894667140127855e-08, 1.980545619582458e-08, 6.011364715268136e-08, 4.507863563303809e-08, -5.849494478277465e-09, -5.5159979653328743e-08, -6.924352645347239e-08, -2.6990009354252652e-08, 7.988789937901304e-08], [1.5883992776491008e-06, -1.7704323821621165e-05, 5.0367452909146995e-05, 0.0001023927405450121, -0.0008085250992491493, 0.0014587367883560035, -0.0007273627075837111, -0.00029816955898328613, 1.1585408302270024e-05, 0.000147505571038732, 0.00014078667443179316, 4.526599885609989e-05, -9.080641879317459e-05, -1.8114593382078523e-08, -3.2924117151000966e-08, -9.958658265350177e-08, 2.6824971300463317e-07, -1.1094239011226704e-07, -2.0424069742447012e-07, -6.579563428559386e-08, 9.793517318632997e-08, 1.8594915311310451e-07, 1.820873013694023e-07, 1.059218769138549e-07, -1.5832850823759422e-08, -1.6064791037615665e-07, -4.246361384816419e-11, -1.0036849015864686e-10, 5.959744303077563e-10, -1.410992067312602e-09, 1.3330395421531733e-09, 2.0207272664417188e-09, -1.7159213984298909e-09, -3.736561311344538e-09, -1.634855726073444e-09, 2.5102734998160794e-09, 5.111731711597557e-09, 3.212080263445223e-09, -4.776939283796567e-09, -1.870375324335066e-10, -5.002607751623877e-10, 3.2448601152409946e-09, -9.908263144324734e-09, 1.0283176459623435e-08, 4.415754276521022e-09, -7.459834071344424e-09, -9.271921662790933e-09, -1.2230162162407082e-09, 8.88075440260236e-09, 1.2862715403308278e-08, 5.199953947576579e-09, -1.655694793220632e-08, -1.2548365675525857e-08, -2.8379200608268636e-08, -1.861375627442698e-08, 9.679225137878891e-08, -6.396872730169246e-08, -8.685510253248196e-08, -1.7017306698020467e-08, 5.4735307038853086e-08, 8.94767672369486e-08, 8.426241269358138e-08, 4.9408388131926665e-08, -3.3568931539581367e-09, -6.49722947188389e-08, 3.050690674318214e-09, -7.942712524928428e-08, 2.6238993138421396e-07, -3.720547989713515e-07, 3.89103288315802e-08, 1.9762899032595082e-07, 1.1407081432595903e-07, -2.071450791224933e-08, -1.1217999729991474e-07, -1.353385851367548e-07, -9.129723394186036e-08, 1.2596297731284368e-08, 1.6852733936795357e-07], [5.023248938564439e-07, -3.691546775908341e-07, -4.214092798255181e-05, 0.0002101273501150414, -0.00018948918198603604, -0.0007273627075837112, 0.0016120146641324792, -0.000692303437240183, -0.00035288314233122495, -5.077930152473465e-05, 0.00011874175083964571, 0.00013019667777066838, -1.3712704637296096e-06, -8.112859295007235e-09, -1.2086142478931755e-08, -2.4625140962891168e-08, 4.070960962643995e-08, -1.386583372360221e-08, -2.374847982207752e-08, -1.915331204307183e-09, 2.1485414664400984e-08, 3.376363373524354e-08, 3.35015723573075e-08, 2.3072741053247824e-08, 5.18004428078512e-09, -1.8134164898479563e-08, -1.6274169872262323e-11, -2.592607731457218e-11, 1.0096420596921949e-10, -9.574893535999848e-11, 1.0353218837699832e-10, 4.4423959748522317e-10, -3.595010206419878e-10, -8.917314028762998e-10, -4.4377883482631024e-10, 5.487843811494416e-10, 1.2256441671810041e-09, 8.606909713831275e-10, -9.372333400798912e-10, -8.476529509359061e-11, -7.960088263570639e-11, 9.512366573765695e-10, -4.063516935387417e-09, 5.221301986104442e-09, 1.7448994100081507e-09, -4.3226820513467605e-09, -4.870829227840364e-09, -1.6935883015097295e-10, 5.458215071735019e-09, 7.4491434982907955e-09, 2.6748651973702084e-09, -1.0286340155433478e-08, -5.644327435591654e-09, -9.011918385405138e-09, -8.036299713556648e-09, 1.9264022744599973e-08, -1.575869212850915e-08, -1.2859335103947996e-08, 5.928840376198432e-09, 1.835032596617233e-08, 1.9894913358591543e-08, 1.4443227653207842e-08, 7.032393183838068e-09, 1.169472128816783e-09, -1.471607386074304e-09, 1.1329449750424939e-09, -3.344831170122296e-08, 1.2079024628563357e-07, -2.0031025324172204e-07, 5.836409514377076e-08, 1.130792245070891e-07, 2.99576561452168e-08, -4.649804908331801e-08, -6.858792388239111e-08, -4.719174716688721e-08, -7.943748374372222e-09, 2.827044226589829e-08, 4.966057440231201e-08], [-5.606606716602773e-07, 9.469611288237407e-06, -5.2500211874118885e-05, 8.128139825131455e-05, 0.00014114062725929525, -0.00029816955898328613, -0.000692303437240183, 0.0017097017127850535, -0.0006373736369887236, -0.0003712722078548023, -0.0001112170892962838, 7.192895042361183e-05, 0.00014997672642824662, 4.522759625593153e-09, 1.1290978960527227e-08, 4.4248859730127445e-08, -1.404928962908732e-07, 6.247396573815194e-08, 1.1305614218107088e-07, 3.9507739155382455e-08, -4.678490143791457e-08, -9.13637336827335e-08, -8.677693165858127e-08, -4.556929369594589e-08, 1.595556755036031e-08, 8.433028547770545e-08, -8.927643236213823e-14, 1.1766142488735992e-11, -2.0313999779508378e-10, 6.545314215570481e-10, -6.551169433725484e-10, -9.444661750930685e-10, 7.819815623555701e-10, 1.7313429589455185e-09, 7.807322257011466e-10, -1.1361524472186437e-09, -2.3573944178729366e-09, -1.479902718063908e-09, 2.2792174336605214e-09, 3.198868392628524e-11, 2.2287572983952268e-10, -1.140652921781347e-09, 2.5694477526895936e-09, -1.8753434129967864e-09, -1.1498388420603057e-09, 9.781004637263392e-10, 1.5642362663351938e-09, 5.640322894284288e-10, -8.658340422684143e-10, -1.5730031245063469e-09, -8.342971654334512e-10, 1.6290283688923101e-09, 3.120613127878331e-09, 1.1145491331823939e-08, 5.2086470133326796e-09, -4.606153152367266e-08, 2.8856306801796582e-08, 4.530047222292934e-08, 1.534658964447883e-08, -2.0266853342030844e-08, -4.0456427187419965e-08, -4.0783651265745405e-08, -2.437752860121308e-08, 3.665046626147481e-09, 3.868560970895867e-08, -1.0519782324021605e-09, 2.277762329590054e-08, -6.50681028107002e-08, 6.605893383924067e-08, 2.7210814896364363e-08, -2.86515054854406e-08, -4.883432798674732e-08, -2.873157233537493e-08, 1.2402826622549049e-08, 4.780622435621277e-08, 5.4364362242564957e-08, 1.7440069563234725e-08, -6.885053976338751e-08], [-9.427789400170543e-07, 9.996107915111877e-06, -2.6293839773365325e-05, -3.3414645861883596e-05, 0.00018540405236456726, 1.1585408302270065e-05, -0.0003528831423312249, -0.0006373736369887237, 0.0017712656227495513, -0.0006331381438953009, -0.00040623159597810113, -0.00010987692111473145, 0.00020601764407696536, 1.0332011515505525e-08, 2.0067098562969667e-08, 6.605899392695668e-08, -1.7361037171043644e-07, 7.048311708107245e-08, 1.3170727945094974e-07, 4.4048347262243624e-08, -6.006369821226217e-08, -1.1600349913624184e-07, -1.1365314370597725e-07, -6.57471255859756e-08, 1.0519419041533274e-08, 1.0074256029394346e-07, -7.2293590531776584e-12, -3.280281489258024e-12, -1.6667025883920356e-10, 4.83915000187095e-10, -5.4531310177874e-10, -1.192757131702885e-09, 9.704942534741124e-10, 2.3198741535441776e-09, 1.141245646307388e-09, -1.4278105878811024e-09, -3.163004161070845e-09, -2.146044978268878e-09, 2.7069248156160035e-09, 7.366265407584477e-11, 2.354929878422256e-10, -1.7903515516115766e-09, 5.7482230747064675e-09, -6.2384464290421436e-09, -2.438284217905648e-09, 4.771786422947298e-09, 5.698080193181356e-09, 6.091665603868658e-10, -5.623586836518346e-09, -7.953476896266075e-09, -2.996220131069722e-09, 1.0727979135081368e-08, 7.173202173690642e-09, 1.7799927660743453e-08, 1.3823509288496779e-08, -6.318872363479705e-08, 3.949956098763203e-08, 5.66163389750029e-08, 1.3460493748922141e-08, -3.265791851831151e-08, -5.6050785838774275e-08, -5.385308052702923e-08, -3.200814016076874e-08, 2.2659662265887487e-09, 4.3192175477408124e-08, -1.9501414843844953e-09, 4.7867967878748556e-08, -1.549597927285821e-07, 2.155959300201979e-07, -1.5991044420875982e-08, -1.1361931860778741e-07, -7.166559675509409e-08, 6.342249706730974e-09, 6.45580596905851e-08, 8.387908176059307e-08, 6.045027550809542e-08, -4.366547078760485e-09, -1.0721801654487965e-07], [-7.221075642301303e-07, 5.3856164621172695e-06, 1.5512533311686731e-06, -7.112961877405686e-05, 8.724300902220026e-05, 0.000147505571038732, -5.077930152473466e-05, -0.0003712722078548023, -0.0006331381438953009, 0.0017721396264172243, -0.0006257444923903096, -0.00034748417641500186, 6.371849106164609e-05, 8.677940855808653e-09, 1.5111601964162915e-08, 4.752370549807713e-08, -9.913434390138949e-08, 3.08828263367816e-08, 6.917164577820981e-08, 2.6453662764406357e-08, -3.063736756256851e-08, -6.665900097851822e-08, -7.208881586874073e-08, -4.8989662167129396e-08, -2.79205585896137e-09, 6.102093013762223e-08, -2.764072418980894e-11, -4.219000478971571e-11, 4.902741599678133e-11, -1.4650571448660454e-10, 3.079339134243825e-11, -5.486265887755179e-10, 4.577740349375939e-10, 1.2518908653619525e-09, 7.140271677934681e-10, -6.673322828344294e-10, -1.7073622458372252e-09, -1.3354462666191028e-09, 1.0744028154118362e-09, 4.187644642050697e-11, 6.252325565208804e-11, -1.251154299304271e-09, 5.2701698673797055e-09, -6.796581298677048e-09, -2.1240855674216765e-09, 5.7865460155624015e-09, 6.41559070488392e-09, 2.3259241991355605e-10, -7.078235319329048e-09, -9.592688813927321e-09, -3.290357821780025e-09, 1.362205893380783e-08, 6.060629319188395e-09, 1.2373429516738607e-08, 1.572588739024893e-08, -4.303332594746692e-08, 2.2815283852900103e-08, 3.4483508137448336e-08, 7.736955225019653e-09, -2.135656484512455e-08, -3.680686867934581e-08, -3.647337954476368e-08, -2.3333043521734356e-08, -1.08252955251966e-09, 2.7317638669389324e-08, -1.5544137544236107e-09, 3.9776919383780176e-08, -1.3538382219863058e-07, 2.0901407400351066e-07, -4.1710450134915294e-08, -1.1615711582066539e-07, -4.7693067996354235e-08, 3.232960297291735e-08, 6.997677783301616e-08, 6.36713028573223e-08, 2.8466788323850615e-08, -2.0878202380646245e-08, -7.453492740719145e-08], [-1.7958419853975081e-07, -5.056432975822186e-07, 1.762409953227577e-05, -5.147400405158207e-05, -2.3811855087998638e-05, 0.00014078667443179319, 0.00011874175083964574, -0.00011121708929628382, -0.0004062315959781012, -0.0006257444923903096, 0.001809915608931887, -0.0005777926342613499, -0.00030497582174876834, 2.1550780399470405e-09, 3.433636574970465e-09, 7.645574008383956e-09, 1.0835454341033983e-08, -1.777730935602977e-08, -1.4854300071847318e-08, 2.140131343530249e-09, 1.1153647534790529e-08, 7.008816638142844e-09, -4.238577365322084e-09, -1.3372327782922692e-08, -1.2576553893085653e-08, 3.0324116061798423e-09, -4.7706540898572014e-11, -8.017152579567175e-11, 2.7939926123549573e-10, -7.414068596442183e-10, 5.926834952670458e-10, 3.606405258389741e-10, -2.384663225356203e-10, -3.640253228170057e-10, -3.864386326300838e-11, 3.6555621154819104e-10, 4.784237929842306e-10, 6.074807702545702e-11, -9.857123403303856e-10, -3.320312594956595e-11, -1.4242194882371733e-10, -1.4365572750394631e-10, 2.236662170804852e-09, -3.9742965612153366e-09, -7.58898272677877e-10, 3.9186235622792035e-09, 3.950944700091874e-09, -2.1400226941301368e-10, -4.92379384124719e-09, -6.358587614061892e-09, -1.896716570791442e-09, 9.65225449215815e-09, 1.5966218745297009e-09, 1.155514493894461e-09, 1.112616397666767e-08, -8.0738026437295e-09, -3.121572007910262e-09, 1.8182852471833798e-09, 2.627638306825318e-09, 7.501036792953749e-11, -3.926021294599856e-09, -7.089506624108607e-09, -7.32114159399332e-09, -3.0977959599248316e-09, 6.4100773218136385e-09, -3.929698811865707e-10, 1.0741577673824805e-08, -4.139505379448341e-08, 8.089283989159287e-08, -3.4772991329347715e-08, -5.0156375972565136e-08, -3.1308237204767536e-09, 3.2208564586786806e-08, 3.3679334264879287e-08, 1.2568765816500754e-08, -1.1138088990454237e-08, -2.112196045719613e-08, -8.037713691346882e-09], [4.346255500466472e-07, -5.434703721557065e-06, 2.099201805292301e-05, -1.1357450441905895e-05, -7.246034676724995e-05, 4.526599885609986e-05, 0.00013019667777066832, 7.192895042361181e-05, -0.00010987692111473149, -0.00034748417641500186, -0.0005777926342613499, 0.00174002092424638, -0.0008751918809918692, -6.424464341944078e-09, -8.206282793285806e-09, -3.7624184171477624e-08, 1.0003321450129772e-07, -4.375175298194205e-08, -7.51518416522011e-08, -2.0623581717428144e-08, 3.8528081677346045e-08, 6.578330282217034e-08, 5.9007601329821127e-08, 2.949012800810533e-08, -9.985838750158119e-09, -4.962300463906782e-08, -5.8023572279670196e-11, -1.0753453378880079e-10, 4.419530474676385e-10, -1.0152491454112275e-09, 8.338964717540962e-10, 9.713552672617766e-10, -6.849862510317905e-10, -1.5019675636115624e-09, -6.43493704060647e-10, 9.865340412820908e-10, 1.9670661710043387e-09, 1.1617558411689532e-09, -2.024210693227672e-09, -1.2312164155791538e-10, -2.678180183470097e-10, 1.0263330699510054e-09, -2.2331181445285854e-09, 1.4622225277633502e-09, 1.1384061993029269e-09, -5.015499039823466e-10, -1.1044322989925726e-09, -4.940136743093902e-10, 5.447590489108304e-10, 1.1764374782100226e-09, 8.529458822167995e-10, -6.581176670507505e-10, -4.2411205573157335e-09, -1.0123387700115802e-08, 9.903235298838417e-10, 2.334993033909787e-08, -2.2191391871708465e-08, -2.370959658195428e-08, -1.0420548643012038e-09, 1.8439403764013365e-08, 2.5337721697018273e-08, 2.1235435995046304e-08, 1.1006792281802542e-08, -8.858137583946568e-10, -1.1470522483431085e-08, 1.0030850264746452e-09, -2.625116325323533e-08, 8.697287106323199e-08, -1.195891446106761e-07, 8.92161211263389e-09, 6.110573683930828e-08, 3.922180387442156e-08, -1.4377515577416946e-09, -3.281277856037499e-08, -4.4891325079823964e-08, -3.429065164028339e-08, 6.708547852084985e-11, 5.7907881296115674e-08], [9.607835349471893e-07, -8.486766224020696e-06, 1.5395051342548134e-05, 2.023803899231445e-05, -3.0552532195781315e-05, -9.08064187931746e-05, -1.371270463729596e-06, 0.00014997672642824662, 0.00020601764407696536, 6.371849106164603e-05, -0.0003049758217487684, -0.0008751918809918693, 0.0009036583020804754, -1.504180841974681e-08, -1.5351309612811806e-08, -7.880216432424372e-08, 1.3765568888354672e-07, -2.8599125225944716e-08, -8.790554268323538e-08, -3.979032006645615e-08, 3.4851434356232344e-08, 8.803821089700312e-08, 1.0224679897424094e-07, 7.503545990651797e-08, 9.828391070797536e-09, -8.811949508168786e-08, -5.438675201572901e-11, -1.2583757014308362e-10, 5.247743233421902e-10, -8.832563350333533e-10, 6.355844389692225e-10, 9.247418857440169e-10, -6.260264274035314e-10, -1.491729676269504e-09, -7.648139558183833e-10, 7.696651494140563e-10, 1.8191372172648785e-09, 1.3596083940084741e-09, -1.1266380550758306e-09, -2.0951673462486457e-10, -2.586256167676803e-10, 1.969832011655832e-09, -7.362989339360779e-09, 8.815158260810066e-09, 3.2298137386214602e-09, -7.0275065967026025e-09, -8.1652478634209e-09, -5.044586354151065e-10, 8.821216499068366e-09, 1.226491756750867e-08, 4.655975609648078e-09, -1.635244831639754e-08, -1.0026870947194397e-08, -1.7852320284928082e-08, -1.3574917554671066e-08, 4.062729446702532e-08, -2.430017137580372e-08, -3.256232600224719e-08, -4.510919881451579e-09, 2.485933394839876e-08, 4.113561421665314e-08, 4.2277659844310005e-08, 3.024079564999327e-08, 7.373876200364488e-09, -2.449904765094681e-08, 2.26987392098665e-09, -6.198886537480881e-08, 2.200248315621545e-07, -3.51840642891979e-07, 8.681418686528727e-08, 1.9722567307011728e-07, 6.544212012174281e-08, -6.906398297215578e-08, -1.1850416302964272e-07, -9.233119019151585e-08, -2.7570284204846047e-08, 4.34392519523401e-08, 1.0112856089310505e-07], [5.971779670398526e-09, 8.490622722508579e-09, -2.093193292987799e-08, 3.4746100048619206e-08, -4.618486523172126e-09, -1.811459338207847e-08, -8.112859295007228e-09, 4.5227596255931515e-09, 1.0332011515505495e-08, 8.677940855808656e-09, 2.1550780399470455e-09, -6.424464341944083e-09, -1.504180841974684e-08, 1.6767872672404664e-07, -1.2548283119894026e-06, 4.073036396643673e-06, -4.857586518592952e-06, -1.7093860260735987e-08, 2.2062119397528903e-06, 1.4338913696501688e-06, -9.257909236151227e-08, -1.1016699994070522e-06, -1.270575406651448e-06, -7.310780936113191e-07, 2.5475846212306337e-07, 1.4412753911763358e-06, -3.149767140063104e-12, 3.4317537356279095e-11, -4.859227574199718e-10, 1.1180541003077938e-09, -1.0437773606848794e-09, -2.6187237322695886e-10, 5.095723537883238e-10, 4.4644598370557995e-10, 9.107711460839766e-12, -3.2907610578784206e-10, -3.807170680546915e-10, -1.6116951177093606e-10, 2.3411320250538663e-10, 7.664356130988397e-11, 2.9485596124082576e-11, 1.4122412123165102e-10, -2.335840873364246e-10, 6.986978504458231e-11, 1.2458414750044817e-10, 3.996314576983653e-11, -3.7698335864086605e-11, -6.835805680258043e-11, -6.058456153944757e-11, -3.009129018749983e-11, 1.333573966611786e-11, 6.616824374840477e-11, 1.2775091334462643e-08, 3.6470061812667367e-09, -1.9491317122468503e-09, 3.2202550836894375e-09, -4.840863335298919e-10, -4.230272539034707e-09, -4.578049007217754e-09, -2.649665750522268e-09, -4.2791692395639333e-10, 7.100408261628526e-10, 1.6292017165220065e-10, -2.1218904628718768e-09, -5.9013105441912225e-09, 3.010987935634309e-09, 4.793009976249567e-09, -1.591388008098251e-08, 2.837453086973483e-08, -7.550354205463177e-09, -1.5054204101094857e-08, -4.165413316948367e-09, 5.800241138306699e-09, 8.844669004474984e-09, 6.45115105029892e-09, 1.7462796088584415e-09, -2.879855800956722e-09, -6.187679581206032e-09], [3.0014530852807456e-11, 1.6170129620929943e-08, -3.926226206714021e-08, 6.305573662831653e-08, -1.0192625030816548e-08, -3.2924117151000966e-08, -1.2086142478931762e-08, 1.1290978960527217e-08, 2.006709856296968e-08, 1.511160196416292e-08, 3.4336365749704563e-09, -8.2062827932858e-09, -1.5351309612811796e-08, -1.254828311989414e-06, 1.2721947048645146e-05, -4.553491209749077e-05, 6.493484031699968e-05, -1.4946038669721598e-05, -2.7644944776401035e-05, -9.55282672308655e-06, 7.570132357809205e-06, 1.4499340082424476e-05, 1.2276825699061207e-05, 4.518312648311008e-06, -5.517044163749433e-06, -1.562427592552579e-05, 3.2723910330046453e-11, -8.193933321584954e-11, 2.352802842146885e-10, -9.220927586688644e-10, 6.559645683030939e-10, 1.1611534268212828e-10, -1.311854750078064e-10, 2.47151237364115e-11, 1.1745844672730235e-10, 2.4370885321826963e-11, -1.0434731864743204e-10, -6.92870729944382e-11, 2.5948779707057106e-10, 2.457482306491485e-10, 1.0096688491668016e-10, -2.1547117414647546e-10, 1.0476062444678271e-09, -1.5804539064669748e-09, -4.2379465729109673e-10, 1.335157190974808e-09, 1.3869376524202439e-09, -7.010326361409023e-11, -1.6898703691343243e-09, -2.102699242625671e-09, -3.8979986127565523e-10, 3.851578174796578e-09, 2.7779213112111054e-09, 6.84084542519039e-09, 1.7864626923387685e-08, -3.0526197755520346e-08, 1.7926272849067387e-08, 2.2954054868410668e-08, 6.864877606531841e-10, -1.8789533190568703e-08, -2.4448288506442853e-08, -1.7760966547008946e-08, -4.1847273820614294e-09, 1.1127702291897304e-08, 2.465984256364925e-08, 9.934990661804202e-10, -3.469058551922866e-09, 2.099957880567747e-08, -2.8843780242893837e-08, 7.800529849926554e-09, 1.3390171031317112e-08, 3.3175549664547118e-09, -3.8157536451448255e-09, -4.6720974646405865e-09, -2.0686609750088898e-09, 1.0811999882510078e-09, 3.3825071366872812e-09, 4.7022201008577205e-09], [3.750157791997687e-09, 1.61381769343628e-08, -7.348275207021328e-08, 1.6618617798110686e-07, -5.8218355267602057e-08, -9.958658265350169e-08, -2.4625140962891128e-08, 4.4248859730127425e-08, 6.605899392695672e-08, 4.752370549807714e-08, 7.645574008383963e-09, -3.762418417147757e-08, -7.880216432424366e-08, 4.07303639664367e-06, -4.5534912097490656e-05, 0.00018914721632254847, -0.00033804668412977474, 0.00018325579774128593, 0.00010513224012936407, -1.9034713629868307e-05, -6.691108971603706e-05, -5.595386088555463e-05, -2.1893759296979985e-05, 1.1356814745689725e-05, 3.28312278758811e-05, 3.9823872729679175e-05, -3.223565150877299e-11, 3.361003904563116e-10, -2.027610773716561e-09, 5.32557275653456e-09, -4.40722967512296e-09, -9.01060221466279e-10, 1.5360815151470565e-09, 8.332315235479859e-10, -3.6221704834830634e-10, -6.173833399083099e-10, -1.403523443012419e-10, 2.065719580203965e-10, -3.6802358451887327e-10, -1.563118339418685e-10, 2.846657975147506e-10, -6.276445900938826e-11, -5.242532646094267e-09, 1.131498928350928e-08, 1.8681271300537275e-09, -1.1194709583085006e-08, -1.134794569405806e-08, 3.6521428987113364e-11, 1.297639492570296e-08, 1.708730786721107e-08, 5.24051305505247e-09, -2.5822893416507913e-08, 9.425377846604578e-09, 1.0688496889556055e-08, -5.5565067280376455e-08, 1.3226744364203173e-07, -4.4350876330216276e-08, -9.969752254335951e-08, -3.966122523736801e-08, 3.9174702610017554e-08, 8.254058905806726e-08, 7.761126021555801e-08, 3.179871330467509e-08, -4.1614979058461495e-08, -1.301189925309437e-07, -1.4402184453951634e-09, 4.187029507366692e-08, -1.6823928976264834e-07, 2.9643677388025106e-07, -1.0496645710090017e-07, -1.5633019151863528e-07, -1.9101801127527776e-08, 7.968820929148157e-08, 8.751705249570628e-08, 3.980524668280996e-08, -1.511467097776418e-08, -4.4275751528495853e-08, -3.315496209661938e-08], [-4.126223690853896e-09, -3.1570415324106855e-08, 1.8753691235658104e-07, -4.2883238079363584e-07, 1.876566070086395e-07, 2.682497130046333e-07, 4.070960962644008e-08, -1.4049289629087326e-07, -1.736103717104364e-07, -9.913434390138957e-08, 1.083545434103397e-08, 1.0003321450129772e-07, 1.3765568888354666e-07, -4.85758651859296e-06, 6.49348403169996e-05, -0.0003380466841297747, 0.0008101424744445322, -0.0007785850738441807, -1.1387036325199956e-05, 0.00022212615061322492, 0.00016274095656215845, 3.294552532316968e-05, -6.033316034756256e-05, -8.824741362788448e-05, -5.803247553996524e-05, 1.1784465826545815e-05, -8.166866701845291e-12, -4.2043815271965454e-10, 2.3529146439609013e-09, -5.7069717652669396e-09, 4.585869102945094e-09, 1.928756337221029e-10, -1.1326563798047561e-09, 5.900445270060466e-10, 1.1579262014241593e-09, -3.2906565631710497e-10, -2.09194938096786e-09, -1.750871062486088e-09, 2.4443528822624913e-09, -1.7538367847888514e-10, -8.616072936130751e-10, 1.7318978228089281e-09, 7.11010572939646e-09, -2.0250109396608087e-08, -1.8224199479469464e-09, 2.1623386188168325e-08, 2.1027170964806504e-08, -5.058329093053644e-10, -2.453953068461624e-08, -3.209255909246599e-08, -1.0208074715989095e-08, 4.697670617864979e-08, -1.1555721983849633e-08, -8.168196144908799e-09, 8.8310465796335e-08, -2.2360124158112095e-07, 7.465174235358283e-08, 1.8090164556519372e-07, 8.418959791846414e-08, -5.6886232999477654e-08, -1.4373264840978665e-07, -1.464398272032552e-07, -7.212616480479489e-08, 5.895691155576561e-08, 2.2555634655262322e-07, 2.0995794996223066e-09, -5.7083696369464806e-08, 2.5431689005062627e-07, -4.827438002214086e-07, 2.1328532289879013e-07, 2.669078896972063e-07, -4.5824971532869574e-10, -1.6991009431412396e-07, -1.5499559934423273e-07, -3.901577376420175e-08, 7.037528214897992e-08, 9.860939814982316e-08, 1.1698986339624952e-08], [-1.153557245511857e-09, 2.107200723609395e-08, -8.884997520511522e-08, 1.8049260770847731e-07, -7.313227700937517e-08, -1.1094239011226715e-07, -1.3865833723602244e-08, 6.247396573815198e-08, 7.048311708107256e-08, 3.0882826336781647e-08, -1.777730935602976e-08, -4.375175298194208e-08, -2.8599125225944735e-08, -1.7093860260731196e-08, -1.4946038669721598e-05, 0.000183255797741286, -0.0007785850738441807, 0.0013727427678298866, -0.000760145508984716, -0.00027279861122382957, 4.381445406216567e-05, 0.00015910941718041966, 0.0001391710793761713, 5.846725984160237e-05, -2.9289095682339558e-05, -9.370027484677925e-05, 1.1603570738146556e-11, 3.0478215846956735e-12, 6.075820671461259e-11, -7.682874524999225e-10, 8.401190334114916e-10, 1.0895544057215305e-09, -8.51419592325034e-10, -1.9111581142420803e-09, -8.307764430408937e-10, 1.3510079019756866e-09, 2.7156587640854826e-09, 1.5838249080223067e-09, -3.0355692185810953e-09, 9.467359722044848e-11, 7.597607550768781e-11, -6.149239087170458e-10, 1.4829170296320005e-09, -7.263715904137242e-10, -8.323867868012801e-10, 1.8711039139208838e-10, 6.450361765139763e-10, 1.788631249869381e-10, -6.444513101766527e-10, -1.005660739632796e-09, -2.3165941948696082e-10, 2.069709228240606e-09, 8.452046726441023e-10, 4.355104220863569e-09, -6.360926710805457e-09, 3.396560065334291e-08, -1.1667681457426293e-08, -2.945551597346384e-08, -1.5724635751516178e-08, 4.701142500557719e-09, 1.641526230284837e-08, 1.5998003990833254e-08, 6.490161657323558e-09, -7.162647126162447e-09, -2.0466931644393555e-08, -6.047037796338713e-10, 8.908997769542574e-09, -4.2450170025781176e-08, 9.711366862014824e-08, -5.6978837536616304e-08, -6.000442287008897e-08, 1.0963768638297856e-08, 5.123776813289313e-08, 3.912064688831043e-08, 8.964826461844932e-11, -3.164045130016351e-08, -3.068073310265061e-08, 1.588520190401824e-08], [9.31802893222879e-10, 2.4617644376470177e-08, -1.4194568742444482e-07, 3.2866590221300094e-07, -1.5037385680060697e-07, -2.042406974244702e-07, -2.3748479822077572e-08, 1.130561421810709e-07, 1.3170727945094976e-07, 6.917164577820987e-08, -1.4854300071847325e-08, -7.515184165220113e-08, -8.790554268323546e-08, 2.206211939752891e-06, -2.764494477640103e-05, 0.00010513224012936405, -1.138703632519995e-05, -0.000760145508984716, 0.0015334346953327172, -0.0007195917948322106, -0.0003436542674798434, -3.913347702791169e-05, 0.00012506346069391262, 0.00015310651384464847, 7.739190119396341e-05, -6.523239134533052e-05, 1.0138940384602218e-11, 2.0383518669763595e-10, -1.2028749483233588e-09, 2.7773122452418194e-09, -2.2527855323590556e-09, 2.069149761023809e-10, 4.4275716315062734e-10, -7.660046638250683e-10, -8.438849591624037e-10, 4.5985333249101674e-10, 1.7472432605870628e-09, 1.3511615340645303e-09, -1.8991393162058036e-09, 7.682672769227284e-11, 6.015369457399488e-10, -1.323848260315376e-09, -4.2144461215803535e-09, 1.3208062107094265e-08, 1.035633463682215e-09, -1.4160760622655733e-08, -1.3601432053109832e-08, 5.835419417843595e-10, 1.6327454117235607e-08, 2.124630942456804e-08, 6.906070249380638e-09, -3.0491878988421606e-08, 4.678124468431747e-09, 6.940585415722421e-09, -5.574110709231028e-08, 1.4997617451334494e-07, -4.449591756899544e-08, -1.2190020872072637e-07, -6.347436510999276e-08, 3.092177919451595e-08, 9.408653470380296e-08, 1.0207574013889255e-07, 5.606169934327006e-08, -3.265404893241859e-08, -1.5078218593178856e-07, -1.6807849748488648e-09, 3.2428468094829714e-08, -1.4921139534735604e-07, 2.997091625542678e-07, -1.4795506076922012e-07, -1.6862026812910312e-07, 1.3645364490909321e-08, 1.2092433936416158e-07, 1.0042346448233239e-07, 1.4012611187733153e-08, -6.074016844479033e-08, -7.014384405186743e-08, 1.0314433086232124e-08], [6.886814250080048e-10, -1.719650705375785e-09, -2.945406350581159e-08, 1.0243699622056356e-07, -6.322426118891902e-08, -6.579563428559377e-08, -1.915331204307236e-09, 3.950773915538242e-08, 4.404834726224365e-08, 2.6453662764406357e-08, 2.1401313435302293e-09, -2.0623581717428157e-08, -3.979032006645622e-08, 1.4338913696501713e-06, -9.55282672308654e-06, -1.9034713629868412e-05, 0.00022212615061322497, -0.0002727986112238296, -0.0007195917948322107, 0.0016861680548271984, -0.0006393627911443821, -0.00036347321320005235, -0.00011105620496971933, 5.4122575560740596e-05, 0.00011356468067595316, 7.459485548041471e-05, -2.3196842237453093e-12, 9.801510266588228e-11, -7.08611875515165e-10, 2.136943499525312e-09, -1.94207587271261e-09, -6.640790760582213e-10, 8.949490492409394e-10, 9.62935593580987e-10, 1.219450387641475e-10, -7.221852684381572e-10, -9.70982532756739e-10, -3.5061591304718206e-10, 1.1987119557051092e-09, -8.218537211292352e-11, 4.229920083003665e-10, -5.534820769105242e-10, -4.631572631649117e-09, 1.1410105132977704e-08, 1.6308255564626104e-09, -1.1611382928321217e-08, -1.15582959195429e-08, 4.0873450582021307e-10, 1.3980654254932183e-08, 1.8342066214261663e-08, 6.010702798983346e-09, -2.6473148601714083e-08, 4.4074133255593857e-10, 1.0469368138782549e-09, -3.671846914776457e-08, 8.88470782631878e-08, -2.2634984192319286e-08, -7.160252789158496e-08, -4.012444555063901e-08, 1.7887836611683213e-08, 6.160617039185087e-08, 7.22381966655646e-08, 4.545766287577042e-08, -1.5763101506528332e-08, -1.0551687489502117e-07, -1.0075955809133983e-09, 1.2986539590202401e-08, -6.347429562690608e-08, 1.280124054051744e-07, -6.548255571549562e-08, -6.859892393950499e-08, 8.973661963067055e-09, 5.048684616392432e-08, 3.8959993969139087e-08, 2.792721399056337e-09, -2.6362143226296866e-08, -2.8439796940985008e-08, 4.334305304642868e-09], [-4.0805681471113955e-10, -2.554738844115315e-08, 9.262207558766325e-08, -1.6536569153215717e-07, 5.1314539669058185e-08, 9.793517318633002e-08, 2.1485414664400878e-08, -4.678490143791463e-08, -6.006369821226221e-08, -3.063736756256844e-08, 1.1153647534790572e-08, 3.852808167734608e-08, 3.4851434356232377e-08, -9.257909236151653e-08, 7.570132357809197e-06, -6.691108971603703e-05, 0.00016274095656215843, 4.381445406216567e-05, -0.0003436542674798433, -0.000639362791144382, 0.0017847927906863216, -0.0006078333558582098, -0.0004018437990397346, -0.0001717991189209019, 3.3699118881143445e-05, 0.00018988430871273504, -1.673433615053685e-11, -8.532553426574952e-11, 3.510812500559003e-10, -3.367944180303048e-10, 9.357566779651735e-11, -6.701179787975304e-10, 3.5712616209875475e-10, 1.287825640766396e-09, 7.225809187536345e-10, -8.45850195547332e-10, -1.968721571288946e-09, -1.2345946914537023e-09, 2.260169824838699e-09, -2.180821227024479e-10, -5.52690296954987e-11, 5.072153737100282e-10, -1.5924007516054782e-09, 1.7538889341622906e-09, 1.014595436302107e-09, -1.0695026779798068e-09, -1.5140575834825081e-09, -6.52393090015382e-11, 1.8959954266676998e-09, 2.6869903745422128e-09, 1.0285673972904366e-09, -3.760148486905255e-09, -4.691064193344927e-09, -5.3184155186075025e-09, 4.222670644191766e-09, -1.948965672438271e-08, 6.599321904537385e-09, 1.661339573568695e-08, 9.22340481798954e-09, -3.911711774090116e-10, -4.0394468299185925e-09, -1.4882505999025675e-09, 3.6712069079661315e-09, 7.228573739912192e-09, 5.8868178119171595e-09, 4.558606393381637e-11, -1.3551746062822393e-08, 5.5595336046368705e-08, -1.076546185077991e-07, 4.758637045859321e-08, 6.378674793073176e-08, 1.4070872261431354e-09, -4.1490858885411976e-08, -3.97875578781258e-08, -1.1286915118822478e-08, 1.7048838056520772e-08, 2.4605563328993048e-08, 5.177005286435769e-10], [-1.2484359320184168e-09, -3.4819442366955886e-08, 1.5340244373531465e-07, -3.1069178203549083e-07, 1.1897214852661196e-07, 1.8594915311310451e-07, 3.376363373524349e-08, -9.136373368273354e-08, -1.1600349913624188e-07, -6.665900097851819e-08, 7.008816638142841e-09, 6.578330282217034e-08, 8.803821089700303e-08, -1.1016699994070536e-06, 1.4499340082424469e-05, -5.59538608855546e-05, 3.2945525323169775e-05, 0.00015910941718041966, -3.9133477027911705e-05, -0.0003634732132000524, -0.0006078333558582099, 0.0018113882153905237, -0.0006088669368892772, -0.0004086605114791938, -0.00013475674981498038, 0.00017278022680373176, -2.8431280162450008e-11, -2.0252455255942073e-10, 1.1165080331221025e-09, -2.4800105698520425e-09, 2.0261249365783816e-09, -1.3088376123505196e-11, -5.684654290523454e-10, 3.101020669862872e-10, 6.303944991532186e-10, -6.536343298841438e-11, -9.527130867543675e-10, -8.893536290804962e-10, 9.929837997243966e-10, -2.775258635892709e-10, -4.795947627250697e-10, 1.197665471467623e-09, 1.9348722104000226e-09, -7.54068046304854e-09, -1.3627076801354923e-11, 8.74125574836211e-09, 8.059747735115089e-09, -5.171133665432461e-10, -9.792559780360705e-09, -1.2514314260666399e-08, -3.812112364664718e-09, 1.8449167484567487e-08, -7.228444919935363e-09, -8.335037143364014e-09, 3.397390638606139e-08, -9.20029711628192e-08, 1.9742106539186376e-08, 7.628599974919336e-08, 4.9505440458445214e-08, -7.3979624717304755e-09, -5.132934029679476e-08, -6.266739991868816e-08, -3.796426418914653e-08, 1.821041933708324e-08, 9.846973531645394e-08, 7.094575139078646e-10, -2.836710488876792e-08, 1.2325566922729075e-07, -2.418943261815052e-07, 1.1358228122317666e-07, 1.369397627794116e-07, -4.682432953466343e-09, -9.275881542701657e-08, -8.21727588827212e-08, -1.804337067308662e-08, 4.0853648682586566e-08, 5.3191475574633106e-08, -3.6167903493210324e-10], [-1.4283708466146227e-09, -3.0406251501584574e-08, 1.4522001047934532e-07, -3.057660740877765e-07, 1.2250453345901517e-07, 1.8208730136940225e-07, 3.350157235730752e-08, -8.677693165858127e-08, -1.1365314370597722e-07, -7.208881586874072e-08, -4.238577365322107e-09, 5.90076013298211e-08, 1.0224679897424092e-07, -1.2705754066514474e-06, 1.2276825699061188e-05, -2.189375929697994e-05, -6.033316034756261e-05, 0.00013917107937617127, 0.00012506346069391264, -0.00011105620496971929, -0.0004018437990397346, -0.0006088669368892771, 0.0018321430578486485, -0.0005716853101149796, -0.00034406827964486087, -2.009656362244798e-05, -3.556142747238345e-11, -2.1584437761370842e-10, 1.2839793022198584e-09, -3.2544191923438902e-09, 2.8466783239724004e-09, 7.35234567416253e-10, -1.2447679475809337e-09, -9.994971323118653e-10, 1.2756741124144202e-10, 8.85904956435267e-10, 8.378856142282938e-10, 7.317614722141012e-11, -1.1355531456099242e-09, -2.726126227734845e-10, -6.703954297041169e-10, 1.3573376054985134e-09, 3.856755959345151e-09, -1.1800494837023056e-08, -7.144341802658753e-10, 1.3075843706211267e-08, 1.2410073512171068e-08, -7.451097967424598e-10, -1.5243476553586846e-08, -1.9617005627185163e-08, -6.041935209623608e-09, 2.9008205856161858e-08, -6.741268174115983e-09, -7.673588308862052e-09, 4.060886047720825e-08, -1.0347003728770415e-07, 1.546123765572979e-08, 8.671115070807103e-08, 6.348040409780605e-08, -3.24621855007987e-09, -6.248284756547518e-08, -8.464399764366197e-08, -5.850572683244698e-08, 1.576012813445281e-08, 1.3213371611577155e-07, 8.08605830002347e-10, -2.812855874021198e-08, 1.2350277413457436e-07, -2.4284697498096015e-07, 1.1580902414008707e-07, 1.349938290428374e-07, -6.596385204667544e-09, -9.179742788111132e-08, -7.977915842272525e-08, -1.6874668360534254e-08, 3.977242479685741e-08, 5.150402253561145e-08, 1.3633187982683497e-09], [-9.574203521206989e-10, -1.729789680716177e-08, 8.515053212005571e-08, -1.8067653344277162e-07, 7.13985872941053e-08, 1.059218769138549e-07, 2.307274105324783e-08, -4.5569293695945894e-08, -6.574712558597557e-08, -4.898966216712938e-08, -1.3372327782922702e-08, 2.9490128008105324e-08, 7.503545990651799e-08, -7.310780936113256e-07, 4.518312648310993e-06, 1.1356814745689729e-05, -8.824741362788446e-05, 5.8467259841602385e-05, 0.00015310651384464844, 5.412257556074053e-05, -0.0001717991189209019, -0.0004086605114791937, -0.0005716853101149796, 0.0018784782921794781, -0.0005532577516956192, -0.0003817073459851019, -3.773053011684563e-11, -1.4267648696802959e-10, 8.781847466937448e-10, -2.4417538085661502e-09, 2.2383263639361625e-09, 1.0570419452901466e-09, -1.254455786163025e-09, -1.6723429749319515e-09, -3.5701551423011245e-10, 1.3135185337144846e-09, 2.00159228001739e-09, 8.499891839733371e-10, -2.4950812647306677e-09, -2.348402630167325e-10, -5.763693103945445e-10, 1.0669719963587293e-09, 3.165895273496763e-09, -9.364879617274391e-09, -6.36873499101777e-10, 1.0387302048655492e-08, 9.885411748636813e-09, -6.667865225829568e-10, -1.2324560422269403e-08, -1.5805943749870725e-08, -4.734472083732294e-09, 2.3796589019919485e-08, -4.041193171629803e-09, -4.457578764862203e-09, 2.473377670150929e-08, -5.971812842480496e-08, 1.8066434596159123e-09, 5.15968957391511e-08, 4.584983011288025e-08, 5.058765471319619e-09, -3.8526868307986006e-08, -6.040361467767655e-08, -4.718144814293174e-08, 5.4918244066747296e-09, 9.602032373333917e-08, 4.4714522728201453e-10, -1.6319615162561613e-08, 7.110862325008805e-08, -1.3879007070716272e-07, 6.584850754530463e-08, 7.544377116462533e-08, -3.331366751792999e-09, -4.991160223360073e-08, -4.375797265911862e-08, -1.0697923282339384e-08, 1.9273946143441926e-08, 2.693818631845402e-08, 4.694844903620922e-09], [-3.058683112901193e-12, -3.2032904794849114e-10, -6.090103209365277e-09, 2.2368837902452603e-08, -1.7486157372665806e-08, -1.5832850823759425e-08, 5.1800442807851155e-09, 1.5955567550360298e-08, 1.051941904153328e-08, -2.7920558589613645e-09, -1.2576553893085633e-08, -9.985838750158129e-09, 9.828391070797566e-09, 2.547584621230631e-07, -5.517044163749446e-06, 3.283122787588108e-05, -5.803247553996521e-05, -2.9289095682339558e-05, 7.739190119396343e-05, 0.00011356468067595316, 3.369911888114346e-05, -0.00013475674981498038, -0.0003440682796448609, -0.0005532577516956192, 0.0017642892790894307, -0.0008780192483167313, -3.523362427998774e-11, -1.715808730505607e-11, 5.137906623546704e-11, -2.3813132530247575e-10, 2.8136362970909577e-10, 6.297499810188083e-10, -4.1581330603770213e-10, -1.0683946527902201e-09, -4.755966003942718e-10, 7.777789008865501e-10, 1.545230013448776e-09, 8.28286376822177e-10, -1.9452494017434224e-09, -1.9286069874771094e-10, -2.1559481170646412e-10, 4.76386588417685e-10, -3.5497059616042855e-10, -3.689041352662225e-10, 3.982525821922123e-10, 9.606821061831077e-10, 6.612086855735603e-10, -2.7940919653716964e-10, -1.1471321590182734e-09, -1.1984267092901777e-09, 9.081903770688537e-11, 2.966177109346208e-09, -1.3123934670250157e-10, -3.4094994195135845e-11, -8.07468326344381e-09, 2.2796854416027576e-08, -1.2015090031470895e-08, -1.686545996324958e-08, -2.320093391130863e-09, 9.98581030121692e-09, 1.2433139098831365e-08, 7.144864226890144e-09, -6.199303696175892e-10, -6.05276982043425e-09, -5.9885929039240745e-09, -1.9829929623908302e-10, 2.1396983819882525e-09, -1.22638460387071e-08, 2.8192420384418042e-08, -1.7494824066344897e-08, -1.7148973001171478e-08, 4.954737548918229e-09, 1.6368119257877268e-08, 1.0879791369450046e-08, -2.645252419161772e-09, -1.2593000219898757e-08, -1.035480479680134e-08, 8.439719228508369e-09], [1.2447670869089382e-09, 1.715785848432926e-08, -1.1191814735052349e-07, 2.672864074040437e-07, -1.2845365478440162e-07, -1.6064791037615673e-07, -1.8134164898479543e-08, 8.43302854777054e-08, 1.0074256029394346e-07, 6.10209301376222e-08, 3.0324116061798258e-09, -4.96230046390678e-08, -8.811949508168788e-08, 1.441275391176334e-06, -1.5624275925525797e-05, 3.982387272967915e-05, 1.1784465826545886e-05, -9.370027484677926e-05, -6.523239134533057e-05, 7.459485548041474e-05, 0.00018988430871273504, 0.00017278022680373178, -2.0096563622447984e-05, -0.0003817073459851019, -0.0008780192483167314, 0.001033939302588305, -2.8666539644071633e-11, 1.285203219416628e-10, -1.0260787978734372e-09, 3.012820149313063e-09, -2.769307330874236e-09, -6.768169643364239e-10, 1.2800622856670024e-09, 1.0977555252497142e-09, -2.3446031115395363e-11, -9.016106181971959e-10, -1.0241295074020027e-09, -3.279253888499116e-10, 1.0678937536526047e-09, -1.6581830039715221e-10, 3.6441452384395185e-10, -2.7412931698601693e-10, -6.463819554522607e-09, 1.4195230655046366e-08, 2.3820869374734165e-09, -1.408730253578762e-08, -1.4226674099834027e-08, 3.771638763836775e-10, 1.708658723331939e-08, 2.265493971936358e-08, 7.945765001226257e-09, -3.124177815652312e-08, 4.192653759836232e-09, 4.5197363385711156e-09, -5.1413587618447075e-08, 1.272221370630699e-07, -1.9032773281580363e-08, -1.059040734560687e-07, -7.70480312938366e-08, 6.077105708980552e-09, 8.12505095096239e-08, 1.1103656519147934e-07, 7.982836081641578e-08, -1.388497750212133e-08, -1.6389885102301854e-07, -9.696467575144462e-10, 2.310950946891959e-08, -1.0808595708627812e-07, 2.2179758093902575e-07, -1.173742845233991e-07, -1.220665416414199e-07, 1.748539054219993e-08, 9.277256408065346e-08, 7.168288352349687e-08, 5.0558826608806185e-09, -4.879438161733282e-08, -5.183987700514738e-08, 1.1536783085607383e-08], [-5.70427885369192e-12, 3.770340144989393e-11, -9.299065609609792e-11, 7.805276902153085e-11, -2.115297160347621e-11, -4.246361384816467e-11, -1.6274169872262313e-11, -8.927643236224486e-14, -7.229359053177573e-12, -2.7640724189808946e-11, -4.770654089857204e-11, -5.802357227967e-11, -5.438675201572903e-11, -3.1497671400633545e-12, 3.272391033004652e-11, -3.223565150877302e-11, -8.166866701845243e-12, 1.160357073814654e-11, 1.013894038460237e-11, -2.3196842237453674e-12, -1.673433615053685e-11, -2.843128016244978e-11, -3.5561427472383824e-11, -3.7730530116845825e-11, -3.5233624279987754e-11, -2.8666539644071797e-11, 4.00041675850828e-09, -3.634959760782263e-08, 1.6668323777107174e-07, -3.614933340881534e-07, 2.9462325666855684e-07, 7.81661319247012e-08, -1.2001499180699444e-07, -1.123364412857099e-07, -1.408612980040674e-08, 6.486886011750829e-08, 7.724251402288972e-08, 1.9019010122808527e-08, -9.483990272270603e-08, 2.459144857273612e-11, 4.322724881517935e-11, -1.0426601495874662e-10, 2.0537626499898704e-10, -8.469907389783501e-11, -1.1807641573444234e-10, -2.8745409421705184e-11, 3.4080387063920004e-11, 3.8703682767432167e-11, 6.001938091605981e-12, -3.715645704330777e-11, -7.34009251157593e-11, -9.557811859517369e-11, -4.1713100878796355e-12, -9.70222836606198e-12, 6.716842286403128e-11, -1.0866828750332415e-10, -1.2675354060419771e-11, 5.108610202482303e-11, 4.459666580789284e-11, 7.838465407270224e-12, -2.7298066310145833e-11, -4.740267735783195e-11, -5.060156598124488e-11, -3.995448670602418e-11, -1.975064309427939e-11, -3.031350398590675e-12, 3.857473605994531e-12, 1.2162370883080972e-11, -5.952595725074989e-11, 9.504465960681515e-12, 4.0262394599856676e-11, 2.0277376238539855e-11, -1.603393391751606e-11, -4.384840484240919e-11, -5.369462702872772e-11, -4.535116310758973e-11, -2.2406431133150156e-11, 1.0745272164495723e-11], [-6.174182451364718e-13, 6.116967777156207e-11, -1.7038635295475172e-10, 2.1045311999653029e-10, -6.898019000146714e-11, -1.0036849015864676e-10, -2.5926077314572194e-11, 1.1766142488735811e-11, -3.2802814892582567e-12, -4.219000478971564e-11, -8.01715257956717e-11, -1.0753453378880082e-10, -1.2583757014308351e-10, 3.431753735627929e-11, -8.193933321584948e-11, 3.3610039045631164e-10, -4.2043815271965423e-10, 3.0478215846956476e-12, 2.0383518669763616e-10, 9.801510266588169e-11, -8.532553426574883e-11, -2.0252455255942065e-10, -2.1584437761370886e-10, -1.4267648696802946e-10, -1.7158087305056264e-11, 1.2852032194166216e-10, -3.6349597607822186e-08, 4.952949373762712e-07, -2.726583977755432e-06, 7.237362555716035e-06, -8.316275526441592e-06, 9.492426286941304e-07, 3.628346771796782e-06, 1.1866493974533519e-06, -1.2020699966974695e-06, -1.7642270625615995e-06, -8.973335292493579e-07, 4.58085154222255e-07, 1.560495853308985e-06, 7.211948490054346e-12, 8.898556609983608e-11, -4.151808328301969e-10, 1.1784965053416232e-09, -1.029013034491097e-09, -5.687616140790889e-10, 6.572690099363262e-10, 9.653024059261696e-10, 2.740244864958532e-10, -7.08493228488129e-10, -1.1993191326176284e-09, -6.508537015014637e-10, 1.1959736829165346e-09, 2.810537690925433e-11, -3.471274806402723e-11, 1.5780955496657053e-10, -2.0288189876772773e-10, 9.051776368328781e-12, 9.076775450805107e-11, 2.8125279340635347e-11, -5.6344178378258673e-11, -1.0024015080537957e-10, -9.920907040810592e-11, -7.39437987882684e-11, -4.849507920397913e-11, -4.119419968388973e-11, -1.996205173537878e-12, 6.653174953782309e-11, -2.529255243130343e-10, 4.1637058257723e-10, -1.7428149055606515e-10, -2.138588840385609e-10, -3.032740328460935e-11, 8.023778489260708e-11, 8.514710360982395e-11, 3.995414265037824e-11, -9.516646753625508e-12, -4.692973097340029e-11, -7.653882412924286e-11], [-1.0677534261679452e-10, -4.1299495147841786e-10, 9.193156290091261e-10, -1.3938584424762999e-09, 3.6404887196096035e-10, 5.959744303077575e-10, 1.0096420596921895e-10, -2.0313999779508332e-10, -1.6667025883920305e-10, 4.902741599678128e-11, 2.793992612354961e-10, 4.4195304746763924e-10, 5.247743233421909e-10, -4.859227574199709e-10, 2.3528028421468767e-10, -2.0276107737165644e-09, 2.3529146439608997e-09, 6.075820671461368e-11, -1.20287494832336e-09, -7.086118755151611e-10, 3.510812500558992e-10, 1.116508033122102e-09, 1.2839793022198621e-09, 8.781847466937368e-10, 5.137906623547005e-11, -1.0260787978734325e-09, 1.666832377710718e-07, -2.7265839777554315e-06, 1.8081148799802007e-05, -5.8044237505681695e-05, 8.547434835484486e-05, -3.195541035958548e-05, -3.387685223297806e-05, 2.062039689167922e-06, 1.9465914132235234e-05, 1.4196505237434252e-05, 3.7528229536585245e-07, -9.096470540451906e-06, -7.6155955830943e-06, 1.0564863539114805e-11, -2.7805703578984555e-10, 1.7254705294210978e-09, -5.595572464679597e-09, 5.728975545828508e-09, 2.7253507533956365e-09, -4.1034069552437984e-09, -5.578622547686127e-09, -1.3741936515838198e-09, 4.380246763853634e-09, 7.0976731758556684e-09, 3.528415879072375e-09, -7.899840915309494e-09, -3.826001761660413e-10, -2.0983834289280807e-11, -6.822184956709206e-10, 8.159074608061719e-10, -7.535400443952923e-11, -3.8951637316435563e-10, -7.975080733274598e-11, 3.0639948337581673e-10, 4.893839118916493e-10, 4.5402857851080804e-10, 3.0188926943767666e-10, 1.510628677852157e-10, 9.281953610023122e-11, -5.2623344403322616e-11, -3.64158574094831e-10, 1.2636079541243772e-09, -2.235761370331413e-09, 8.83073196740182e-10, 1.1065079448556785e-09, 1.3494069878820663e-10, -4.701569722979933e-10, -5.22800227260465e-10, -3.0468181175259164e-10, -5.205895227105918e-11, 1.4988668945622328e-10, 3.2219593380017005e-10], [2.561047285768229e-10, 7.743421275692064e-10, -1.7966972921932437e-09, 3.107968838854839e-09, -1.0225424740066066e-09, -1.4109920673126019e-09, -9.574893536000468e-11, 6.545314215570467e-10, 4.839150001870977e-10, -1.4650571448660124e-10, -7.414068596442174e-10, -1.015249145411228e-09, -8.832563350333554e-10, 1.1180541003077926e-09, -9.220927586688682e-10, 5.32557275653455e-09, -5.706971765266934e-09, -7.682874524999407e-10, 2.7773122452418202e-09, 2.1369434995252953e-09, -3.367944180302934e-10, -2.480010569852053e-09, -3.2544191923438906e-09, -2.4417538085661424e-09, -2.381313253024816e-10, 3.0128201493130637e-09, -3.6149333408815285e-07, 7.237362555716038e-06, -5.804423750568168e-05, 0.0002222699978888048, -0.0004018235209611725, 0.0002495777741374241, 0.00011124003334926409, -7.168035234105332e-05, -0.00010022203507845989, -3.26655492906382e-05, 3.716763537349568e-05, 5.2245952028216656e-05, -4.586666075189409e-06, -1.1078360907500798e-10, 2.4166758621274e-10, -1.791783359020276e-09, 8.167791131148983e-09, -1.0196531012244526e-08, -4.1102722991337624e-09, 8.153162100762329e-09, 1.0534162934730109e-08, 2.4942364075028706e-09, -8.38871313456411e-09, -1.3549346004030974e-08, -6.789076893846065e-09, 1.4999764883708855e-08, 8.872491922036342e-10, -3.255060468219006e-11, 1.5387000275360386e-09, -1.560584055718793e-09, -8.287401507910529e-13, 5.971291018643869e-10, 7.659234895618706e-11, -5.879615191167099e-10, -9.006880944737879e-10, -8.409829821465173e-10, -5.949593416640051e-10, -3.747825898838874e-10, -3.4174336824825286e-10, 1.2274172115645903e-10, 8.64001649826808e-10, -3.1652313341782743e-09, 5.7914082582157256e-09, -2.3919573815140697e-09, -2.970648045198977e-09, -2.528513205309539e-10, 1.4433751994111927e-09, 1.500730834754756e-09, 7.341677774806004e-10, -5.7334437375522e-11, -4.745851489951025e-10, -4.538838151537881e-10], [-2.543896002614032e-10, -6.877292424815916e-10, 1.5688272312012293e-09, -2.8436115616907925e-09, 9.217861381507527e-10, 1.3330395421531824e-09, 1.0353218837700765e-10, -6.551169433725448e-10, -5.453131017787437e-10, 3.079339134243773e-11, 5.926834952670439e-10, 8.338964717540951e-10, 6.355844389692193e-10, -1.043777360684877e-09, 6.55964568303094e-10, -4.407229675122948e-09, 4.585869102945086e-09, 8.401190334115133e-10, -2.2527855323590523e-09, -1.942075872712607e-09, 9.357566779647682e-11, 2.026124936578391e-09, 2.846678323972412e-09, 2.2383263639361517e-09, 2.813636297091148e-10, -2.769307330874238e-09, 2.946232566685573e-07, -8.316275526441587e-06, 8.547434835484489e-05, -0.0004018235209611726, 0.0009080436425281932, -0.0008523706649710524, -9.894165115179976e-07, 0.00028395563968937456, 0.000170378250021755, -3.692950504905828e-05, -0.00014872768729188316, -0.00010202366601031406, 9.04810826611931e-05, 9.550166960222345e-11, 2.2575450598062983e-10, -8.55881091608168e-10, -1.6391868162093012e-09, 5.090709406281111e-09, 1.0639662395445699e-09, -5.10820869402661e-09, -5.845651605186349e-09, -1.0179798851553913e-09, 5.237364000552822e-09, 8.095503457492304e-09, 3.920716082576659e-09, -9.225954873624231e-09, -8.230926572654296e-10, -4.0933676440872646e-11, -1.221238735663384e-09, 1.1297008041759107e-09, 6.462274739754015e-11, -3.642224641823986e-10, -1.5892064883866665e-11, 4.349901426567678e-10, 6.462426659188055e-10, 6.068643246634748e-10, 4.485022985365333e-10, 3.192937888773187e-10, 3.306896797346001e-10, -1.276837908215321e-10, -6.754220676227317e-10, 2.3738755031204126e-09, -4.411952359688112e-09, 1.8588475903282396e-09, 2.260986673132843e-09, 1.013442320922827e-10, -1.209323759405676e-09, -1.1735142770506894e-09, -4.782617505394712e-10, 1.7157811373885078e-10, 3.919663603804583e-10, 8.822558559039137e-11], [-4.3505858901737645e-11, -4.1287740139598916e-10, 1.6243864691851167e-09, -3.1726998061318075e-09, 1.1436190861138098e-09, 2.0207272664417237e-09, 4.442395974852268e-10, -9.444661750930685e-10, -1.1927571317028884e-09, -5.486265887755174e-10, 3.606405258389745e-10, 9.713552672617775e-10, 9.247418857440136e-10, -2.61872373226958e-10, 1.1611534268212766e-10, -9.010602214662747e-10, 1.9287563372211427e-10, 1.0895544057215427e-09, 2.0691497610237605e-10, -6.640790760582204e-10, -6.701179787975354e-10, -1.3088376123503077e-11, 7.352345674162505e-10, 1.0570419452901354e-09, 6.297499810188099e-10, -6.768169643364167e-10, 7.816613192470104e-08, 9.492426286941283e-07, -3.195541035958545e-05, 0.0002495777741374241, -0.0008523706649710523, 0.0013495674884742514, -0.0007434844009918271, -0.00023012908414701526, 8.661619436093835e-05, 0.00017482173580253235, 0.00011396274897309023, -4.7200410394647365e-06, -0.00011555729557732911, 2.5594911634523938e-12, 1.9020343586039527e-10, -2.733881200408585e-09, 7.705606532135135e-09, -7.255727716132481e-09, -3.182148635787028e-09, 5.168369506409009e-09, 6.209992753739023e-09, 3.0779717547458954e-10, -6.774066511039435e-09, -9.158816235181974e-09, -2.986297729284729e-09, 1.3353819533544614e-08, -2.0399405501768016e-10, 3.449290344537355e-11, -3.644916244362074e-10, -8.570770686753091e-11, 3.535440895580346e-10, 4.681840056784092e-10, 1.8633831816196708e-10, -1.79966608712242e-10, -3.693931745891703e-10, -2.9443785502608775e-10, 4.333580002629877e-12, 4.3047674393135386e-10, 8.818545951232061e-10, -2.069959920731693e-11, -2.6328099318638265e-10, 1.0934132205746336e-09, -2.209288183560917e-09, 1.0874000026354167e-09, 1.3863895906256147e-09, -6.627652347976808e-11, -1.007717724803838e-09, -8.388025131148651e-10, -3.124609782878043e-11, 6.840098865040571e-10, 7.280926718781512e-10, -2.1756114728546196e-10], [1.2506336292355335e-10, 4.386391982886324e-10, -1.4445413677571099e-09, 2.9244871909301156e-09, -9.900881184086533e-10, -1.7159213984298892e-09, -3.595010206419903e-10, 7.819815623555682e-10, 9.704942534741105e-10, 4.5777403493759754e-10, -2.3846632253561996e-10, -6.849862510317897e-10, -6.260264274035316e-10, 5.095723537883252e-10, -1.3118547500780773e-10, 1.5360815151470596e-09, -1.1326563798047511e-09, -8.514195923250321e-10, 4.4275716315063313e-10, 8.949490492409384e-10, 3.571261620987628e-10, -5.684654290523473e-10, -1.2447679475809339e-09, -1.25445578616302e-09, -4.158133060377046e-10, 1.2800622856669888e-09, -1.2001499180699434e-07, 3.6283467717967836e-06, -3.3876852232978055e-05, 0.00011124003334926409, -9.89416511517862e-07, -0.0007434844009918272, 0.0014725303596177213, -0.0007688258334799314, -0.00031057874963266686, 5.8057786171356764e-05, 0.00020908185716361029, 0.00013379885273996945, -0.0001184907480643651, -2.5129791387101195e-11, -5.878213661525371e-10, 3.951781303553683e-09, -8.85345681096378e-09, 6.2858328463848994e-09, 3.680692712266065e-09, -3.587637872266615e-09, -5.069833238685975e-09, -8.316820229476733e-10, 4.572608744259751e-09, 6.614526345063957e-09, 2.4527538597345466e-09, -8.980687126432117e-09, 3.9434941870589257e-10, 6.891201989119432e-11, 3.3995402078850477e-10, 4.50478925827669e-11, -2.0998017921466191e-10, -3.3784347541121476e-10, -2.418282231680731e-10, -4.6010443355274753e-11, 9.859202343243938e-11, 1.0934253892526191e-10, -2.7630351198236666e-11, -2.8545852966417587e-10, -6.218413623714301e-10, 6.614071184133647e-11, 2.7526069882204994e-10, -1.0107007803100196e-09, 2.075735122336625e-09, -9.654732034712301e-10, -1.2104901961720146e-09, 4.11362443215142e-11, 8.395967127975391e-10, 7.330784666595495e-10, 1.269656710926776e-10, -4.0797790643349e-10, -4.4725151011904306e-10, 2.241119151172295e-10], [9.300359284641947e-11, 6.777123541437576e-10, -2.8342185837493554e-09, 5.803459928763787e-09, -2.028177815401344e-09, -3.736561311344541e-09, -8.917314028763037e-10, 1.731342958945518e-09, 2.3198741535441784e-09, 1.251890865361954e-09, -3.6402532281700496e-10, -1.5019675636115622e-09, -1.491729676269504e-09, 4.464459837055823e-10, 2.471512373641207e-11, 8.332315235479832e-10, 5.900445270060507e-10, -1.911158114242087e-09, -7.660046638250732e-10, 9.629355935809891e-10, 1.2878256407664094e-09, 3.1010206698628765e-10, -9.994971323118819e-10, -1.6723429749319513e-09, -1.0683946527902325e-09, 1.0977555252497074e-09, -1.1233644128570941e-07, 1.18664939745335e-06, 2.0620396891679304e-06, -7.168035234105327e-05, 0.0002839556396893746, -0.00023012908414701526, -0.0007688258334799313, 0.0016088443520070315, -0.0006668964798004027, -0.00031896413636381475, -2.7819748085667515e-05, 0.0001140046500785133, 8.484232693520234e-05, -8.61801022540917e-12, -9.172773323833694e-10, 7.861297181839237e-09, -2.0895264952910564e-08, 1.8427417633046988e-08, 8.934544875265403e-09, -1.2474301700065157e-08, -1.6038028646725653e-08, -2.052969702641964e-09, 1.5488801932077312e-08, 2.2145563381047676e-08, 8.36836915697756e-09, -2.9887787641730376e-08, 3.437210555648554e-10, 5.567198177280433e-11, 1.934484392941878e-10, 7.737916203767347e-10, -6.131102714847994e-10, -1.149276815903875e-09, -5.412830783813495e-10, 3.531225588527568e-10, 8.679454796324788e-10, 7.907032374377567e-10, 2.1446304921971054e-10, -6.439974192921594e-10, -1.56019920371708e-09, 5.0175848336065106e-11, 3.306278916973368e-10, -1.3959102763928666e-09, 3.03888153851909e-09, -1.5384391777475061e-09, -2.026901563369095e-09, 1.6241744489255775e-10, 1.629832470440919e-09, 1.3420142195629732e-09, 4.430170845020196e-12, -1.1721382448235996e-09, -1.1745632478924678e-09, 5.90434495312204e-10], [-5.997392550600088e-12, 2.38036384665162e-10, -1.1799516379246112e-09, 2.398988817298267e-09, -7.868374795191199e-10, -1.6348557260734444e-09, -4.4377883482631055e-10, 7.807322257011471e-10, 1.1412456463073878e-09, 7.140271677934662e-10, -3.864386326300895e-11, -6.434937040606465e-10, -7.648139558183828e-10, 9.10771146083899e-12, 1.1745844672730297e-10, -3.6221704834830944e-10, 1.157926201424156e-09, -8.307764430408917e-10, -8.438849591624034e-10, 1.2194503876414577e-10, 7.225809187536362e-10, 6.303944991532174e-10, 1.2756741124144295e-10, -3.5701551423010904e-10, -4.755966003942725e-10, -2.3446031115402772e-11, -1.4086129800406678e-08, -1.2020699966974695e-06, 1.9465914132235237e-05, -0.0001002220350784599, 0.00017037825002175504, 8.66161943609384e-05, -0.0003105787496326668, -0.0006668964798004027, 0.001709064369673609, -0.0006773915903821525, -0.0004077100634532088, -7.489926726317518e-05, 0.00024959243045959736, -1.1890920374809079e-11, -2.8278050816048983e-10, 3.000549385409891e-09, -8.944276844592661e-09, 8.69573991329482e-09, 3.970712042587766e-09, -6.144002473387767e-09, -7.761243611489745e-09, -9.556074216986057e-10, 7.616014201766872e-09, 1.094130431834811e-08, 4.272134830177672e-09, -1.450197347632159e-08, 1.237392620231523e-11, 2.937968122260208e-11, -1.1321037837856119e-10, 5.678105301158965e-10, -2.6980111564404985e-10, -6.155136021111386e-10, -2.584290191729857e-10, 2.7110652796335287e-10, 5.743787430910688e-10, 5.350870751961493e-10, 2.197393754153403e-10, -2.3575748333897406e-10, -6.957912172876911e-10, -2.518607684243071e-12, 1.0948561413237505e-10, -5.276530848902591e-10, 1.1472405312848124e-09, -5.534160920665517e-10, -8.426373051091823e-10, 4.6992921740221936e-11, 7.104558124156097e-10, 6.118007667018688e-10, 9.327700908635671e-12, -5.513661609086298e-10, -5.767152569732973e-10, 2.453497265872326e-10], [-6.781657944589484e-11, -3.979270725228779e-10, 1.8027330855916143e-09, -3.865679946050969e-09, 1.5014746915424468e-09, 2.510273499816078e-09, 5.487843811494453e-10, -1.1361524472186439e-09, -1.4278105878811018e-09, -6.6733228283443e-10, 3.6555621154819027e-10, 9.865340412820895e-10, 7.69665149414056e-10, -3.2907610578784273e-10, 2.4370885321828036e-11, -6.173833399083126e-10, -3.290656563171029e-10, 1.3510079019756829e-09, 4.598533324910099e-10, -7.221852684381527e-10, -8.458501955473308e-10, -6.536343298841273e-11, 8.859049564352672e-10, 1.3135185337144755e-09, 7.777789008865484e-10, -9.016106181971899e-10, 6.486886011750817e-08, -1.7642270625615984e-06, 1.4196505237434254e-05, -3.26655492906382e-05, -3.6929505049058224e-05, 0.00017482173580253237, 5.805778617135673e-05, -0.0003189641363638148, -0.0006773915903821525, 0.001675259291394447, -0.0007035111387918345, -0.00034599556841120437, 0.00017743844193707323, -2.8206376677613014e-11, 7.984921201560755e-10, -6.4530219635744e-09, 1.6832094278605165e-08, -1.4719488741431015e-08, -7.064010139673354e-09, 1.0076326198174479e-08, 1.2893696468189695e-08, 1.7028746809720643e-09, -1.2284362291789955e-08, -1.7565132896752896e-08, -6.5809537765137265e-09, 2.3828369637152273e-08, -2.3947304891681794e-10, 6.63100366592312e-12, -1.4511779266711814e-10, -5.674380072087329e-10, 5.005303086748731e-10, 8.457860429160418e-10, 3.77100378893797e-10, -2.496679015971331e-10, -5.80282015948512e-10, -4.940559100822255e-10, -7.573122394251585e-11, 5.157783029221863e-10, 1.1250720431376699e-09, -3.7280284469667195e-11, -1.242556269343092e-10, 5.84105542431468e-10, -1.4874338262121218e-09, 9.206574092091941e-10, 1.0628471882164712e-09, -2.053282673834875e-10, -9.748013770653867e-10, -6.993235151300073e-10, 1.5875791463139854e-10, 8.474948285483803e-10, 7.424514325766682e-10, -5.197793964196486e-10], [-6.930169906236946e-11, -7.256849276244486e-10, 3.5862516224930974e-09, -7.666666759030189e-09, 2.8446453769201607e-09, 5.1117317115975555e-09, 1.2256441671810041e-09, -2.357394417872937e-09, -3.1630041610708435e-09, -1.7073622458372227e-09, 4.784237929842318e-10, 1.9670661710043383e-09, 1.8191372172648744e-09, -3.807170680546923e-10, -1.0434731864743129e-10, -1.4035234430124087e-10, -2.09194938096786e-09, 2.7156587640854748e-09, 1.7472432605870512e-09, -9.70982532756733e-10, -1.968721571288947e-09, -9.527130867543617e-10, 8.378856142282948e-10, 2.0015922800173643e-09, 1.545230013448783e-09, -1.024129507401996e-09, 7.72425140228902e-08, -8.973335292493606e-07, 3.752822953658626e-07, 3.716763537349564e-05, -0.00014872768729188318, 0.00011396274897309026, 0.00020908185716361023, -2.781974808566747e-05, -0.00040771006345320887, -0.0007035111387918346, 0.0017189515133459107, -0.0006049578069254392, -0.00020392475091507266, -1.823543040792101e-11, 1.4126826148788678e-09, -1.216571821129545e-08, 3.316542259791181e-08, -3.0190357540919454e-08, -1.421694025711821e-08, 2.093623115864321e-08, 2.6682586750949952e-08, 3.4997329550753312e-09, -2.5596407326140164e-08, -3.6740813116689245e-08, -1.4060423142665707e-08, 4.925262606368403e-08, -2.803919710700217e-10, -1.9245031329496966e-11, 7.898750914136391e-11, -1.6028036212385771e-09, 9.795012731550193e-10, 1.9225229148747003e-09, 8.429100526743398e-10, -6.713864770745834e-10, -1.501660512460401e-09, -1.3464851320056443e-09, -4.09321219528101e-10, 9.243643151881399e-10, 2.2780298667055736e-09, -3.935970927842655e-11, -2.4430851121725566e-10, 1.2439349085642326e-09, -3.0625486458581937e-09, 1.755105653243381e-09, 2.2737267645895994e-09, -3.144608144549755e-10, -2.0451305738868135e-09, -1.5891750720212206e-09, 1.930504057730022e-10, 1.7208501086117483e-09, 1.6196324011714495e-09, -9.489820109781514e-10], [-3.237793447731415e-11, -4.28973538207213e-10, 2.2279603020922677e-09, -4.784294784377912e-09, 1.6290464478745391e-09, 3.212080263445221e-09, 8.606909713831283e-10, -1.4799027180639089e-09, -2.1460449782688773e-09, -1.335446266619102e-09, 6.074807702545785e-11, 1.1617558411689534e-09, 1.359608394008473e-09, -1.6116951177093585e-10, -6.928707299443825e-11, 2.0657195802039476e-10, -1.750871062486083e-09, 1.5838249080222992e-09, 1.3511615340645276e-09, -3.5061591304716986e-10, -1.2345946914537012e-09, -8.893536290804936e-10, 7.317614722140604e-11, 8.499891839733207e-10, 8.282863768221791e-10, -3.279253888498993e-10, 1.9019010122808603e-08, 4.580851542222556e-07, -9.096470540451903e-06, 5.2245952028216656e-05, -0.00010202366601031406, -4.7200410394647196e-06, 0.00013379885273996945, 0.0001140046500785133, -7.489926726317516e-05, -0.00034599556841120437, -0.000604957806925439, 0.0017115260000291044, -0.0008685721500049966, 4.9330707267066157e-11, 7.757904796330068e-10, -6.834488221346329e-09, 1.905342627821415e-08, -1.7706876981121735e-08, -8.388638738993463e-09, 1.2186331290162343e-08, 1.5631320977255464e-08, 2.089073283222552e-09, -1.5030491084242116e-08, -2.1702379640637256e-08, -8.515817613359231e-09, 2.8638789878665014e-08, -1.3315196878662607e-10, -6.546613511693426e-11, 3.270932422097422e-10, -1.3778116840859954e-09, 5.115106489817521e-10, 1.345190432611535e-09, 6.697627373908554e-10, -4.0737803083401354e-10, -1.0616087450939077e-09, -1.040763333520442e-09, -4.579258536768525e-10, 4.341918672206301e-10, 1.379557632255351e-09, -1.7669503073067742e-11, -2.304748969218268e-10, 1.1330144224688302e-09, -2.525157290616301e-09, 1.1809217970809452e-09, 1.7964020935645677e-09, -1.4180961045588769e-11, -1.3928456663255768e-09, -1.2845471770376463e-09, -1.7733518196106417e-10, 9.055830109481313e-10, 1.048349411777788e-09, -3.226329708123332e-10], [1.0872731095785376e-11, 6.046481233184264e-10, -3.229048394535788e-09, 6.953618188487518e-09, -3.0002375728787164e-09, -4.7769392837965724e-09, -9.3723334007989e-10, 2.279217433660522e-09, 2.7069248156160027e-09, 1.0744028154118358e-09, -9.857123403303865e-10, -2.0242106932276703e-09, -1.1266380550758298e-09, 2.341132025053866e-10, 2.594877970705706e-10, -3.6802358451887803e-10, 2.444352882262496e-09, -3.0355692185810903e-09, -1.899139316205799e-09, 1.1987119557051063e-09, 2.2601698248387e-09, 9.929837997243913e-10, -1.1355531456099218e-09, -2.495081264730647e-09, -1.9452494017434232e-09, 1.0678937536525894e-09, -9.483990272270708e-08, 1.560495853308986e-06, -7.61559558309431e-06, -4.586666075189361e-06, 9.048108266119308e-05, -0.0001155572955773291, -0.00011849074806436508, 8.484232693520234e-05, 0.00024959243045959736, 0.00017743844193707318, -0.0002039247509150727, -0.0008685721500049966, 0.0007588797231998516, 1.8429526853132197e-10, -1.557407618611188e-09, 1.3724091672021286e-08, -3.779128876091385e-08, 3.46182353784181e-08, 1.58130121679729e-08, -2.466332478475824e-08, -3.0996827847346916e-08, -3.9795695458808465e-09, 2.9686779295103114e-08, 4.241721248667656e-08, 1.59159242438591e-08, -5.761725888686081e-08, 1.23727564000463e-10, -1.4860954833586817e-10, 3.5874804960327407e-10, 9.126248404712259e-10, -1.2979262398389768e-09, -1.6806759635492883e-09, -4.1704592762020126e-10, 9.413424199992733e-10, 1.4765093392961118e-09, 1.0631340080697863e-09, 1.1332772560699233e-11, -1.2482697959752512e-09, -2.3355282018284066e-09, 1.236516869160474e-11, -1.0896610579756748e-10, 1.809357652331074e-10, 5.288959645175852e-10, -1.1582660828626852e-09, -8.501631396121683e-10, 8.574133938079476e-10, 1.5881612241202802e-09, 6.279427357958935e-10, -1.139607422294834e-09, -2.2782120456281453e-09, -1.5471269997182334e-09, 1.8073298138126495e-09], [2.5163373963046814e-11, 1.2917886988411018e-10, -2.7446720099928864e-10, 3.6519971426013333e-10, -5.245527912275741e-11, -1.87037532433504e-10, -8.476529509359046e-11, 3.198868392628516e-11, 7.366265407584453e-11, 4.187644642050857e-11, -3.320312594956593e-11, -1.2312164155791548e-10, -2.095167346248646e-10, 7.664356130988408e-11, 2.457482306491491e-10, -1.5631183394186643e-10, -1.7538367847887885e-10, 9.467359722044805e-11, 7.682672769227326e-11, -8.218537211292478e-11, -2.1808212270244734e-10, -2.7752586358926756e-10, -2.7261262277348856e-10, -2.348402630167277e-10, -1.9286069874771032e-10, -1.65818300397151e-10, 2.4591448572735696e-11, 7.211948490054815e-12, 1.0564863539114379e-11, -1.1078360907500588e-10, 9.550166960222049e-11, 2.559491163454048e-12, -2.51297913870985e-11, -8.618010225410976e-12, -1.189092037480977e-11, -2.8206376677609808e-11, -1.8235430407916537e-11, 4.9330707267068244e-11, 1.842952685313143e-10, 2.0025670014494697e-08, -7.853216024952132e-08, 2.996560826678417e-07, -6.509960052911664e-07, 5.420800433555054e-07, 1.9165748119003007e-07, -2.954474305960434e-07, -3.21221582176391e-07, -2.4809932008360837e-08, 2.805031301923987e-07, 3.5603882508758827e-07, 8.506820360565251e-08, -5.526078662612792e-07, 6.420678500038049e-11, -1.7934018503552724e-11, 4.5347905557737145e-10, -8.395794503353623e-10, -8.591649361902344e-12, 3.4479197189544296e-10, 1.7495502514691384e-10, -1.0592745778041607e-10, -2.8590229862905833e-10, -3.333930856815728e-10, -2.9185697223796507e-10, -2.1635176087434378e-10, -1.4904255633038045e-10, 1.4463293808085153e-11, 1.1443605188759373e-11, 5.1652131431145166e-11, -1.330167603137981e-10, 3.3472045807873784e-11, 8.668749702875155e-11, 3.346763433418829e-11, -3.8723002353193175e-11, -8.414046260553015e-11, -9.352314822124618e-11, -7.334677076909018e-11, -3.3492825650558825e-11, 1.7590495704695975e-11], [4.812204691445131e-12, 1.365393281265494e-10, -4.832439997519784e-10, 8.57593774952394e-10, -3.464394146427277e-10, -5.002607751623875e-10, -7.960088263570613e-11, 2.228757298395229e-10, 2.3549298784222613e-10, 6.252325565208763e-11, -1.4242194882371653e-10, -2.678180183470097e-10, -2.5862561676767843e-10, 2.948559612408247e-11, 1.0096688491668084e-10, 2.8466579751474993e-10, -8.616072936130819e-10, 7.597607550768716e-11, 6.015369457399491e-10, 4.2299200830036694e-10, -5.526902969549865e-11, -4.795947627250712e-10, -6.703954297041163e-10, -5.763693103945428e-10, -2.1559481170646396e-10, 3.644145238439538e-10, 4.322724881517944e-11, 8.898556609983612e-11, -2.780570357898455e-10, 2.416675862127373e-10, 2.2575450598062932e-10, 1.9020343586039437e-10, -5.878213661525392e-10, -9.172773323833669e-10, -2.827805081604918e-10, 7.984921201560762e-10, 1.4126826148788634e-09, 7.757904796330117e-10, -1.5574076186111897e-09, -7.853216024951162e-08, 9.89924353767291e-07, -5.608983675352313e-06, 1.4460905635683252e-05, -1.4300695744814703e-05, -1.8739427158724588e-06, 6.549980359608659e-06, 4.843013163144301e-06, -4.249815794629043e-07, -3.990194492081833e-06, -3.9336784459078285e-06, -4.724533321931604e-07, 5.324024399565305e-06, 1.749318265995878e-11, -7.509412812808354e-11, 6.557709845485507e-10, -1.1603074948562978e-09, -1.7534073809975213e-10, 7.485146859393467e-10, 7.31134826380915e-10, 1.409088725994795e-10, -4.914641931680118e-10, -8.304330119669308e-10, -7.486368325173914e-10, -2.532348892552166e-10, 5.828451135932896e-10, 2.8506859107195098e-12, 1.6245962550508896e-11, -6.03341879806263e-11, 1.4092171473356079e-10, -1.1505055985879036e-10, -6.254000966632278e-11, 1.069865952918039e-11, 1.7098134356395336e-11, -1.552258142480783e-12, -1.514813575347472e-11, -3.271613925901935e-11, -8.390890264579827e-11, -1.9890035885913865e-10], [5.086407859771221e-11, -3.8119010538360496e-10, 2.5010847515028706e-09, -5.1397427640150385e-09, 1.915861203509797e-09, 3.2448601152409942e-09, 9.51236657376568e-10, -1.1406529217813491e-09, -1.7903515516115772e-09, -1.2511542993042759e-09, -1.4365572750394528e-10, 1.0263330699510058e-09, 1.9698320116558308e-09, 1.4122412123165077e-10, -2.1547117414647551e-10, -6.27644590093895e-11, 1.7318978228089356e-09, -6.149239087170474e-10, -1.3238482603153777e-09, -5.534820769105251e-10, 5.072153737100302e-10, 1.197665471467625e-09, 1.3573376054985136e-09, 1.0669719963587279e-09, 4.763865884176864e-10, -2.741293169860215e-10, -1.0426601495874744e-10, -4.151808328301966e-10, 1.7254705294210974e-09, -1.791783359020269e-09, -8.558810916081597e-10, -2.7338812004085756e-09, 3.951781303553699e-09, 7.861297181839242e-09, 3.0005493854098854e-09, -6.453021963574401e-09, -1.2165718211295446e-08, -6.834488221346333e-09, 1.3724091672021295e-08, 2.9965608266784387e-07, -5.608983675352313e-06, 3.9190501090829884e-05, -0.00011880469912261095, 0.0001443959565689749, -1.1952892855423066e-05, -6.486312910598767e-05, -3.017103602873365e-05, 1.5391478317099763e-05, 3.550796820259974e-05, 2.6704861754995637e-05, -9.84922665147067e-07, -3.568340354409311e-05, 1.2206619664723168e-10, 2.7817612135855896e-10, -1.4057501280780996e-09, 2.5957873358328633e-09, 5.049143350070639e-10, -1.6294074133152182e-09, -1.668532156150478e-09, -3.5489617077154753e-10, 1.110588513482613e-09, 1.940133079337032e-09, 1.8211274061892837e-09, 7.567038397794888e-10, -1.0921249400457355e-09, 3.193302151705053e-11, -1.1811115302834583e-10, 1.0864197043183203e-09, -2.445557370947924e-09, 1.0346639607541229e-09, 1.5393087227670813e-09, 5.135081186360428e-10, -4.300837159750835e-10, -8.666424779829233e-10, -8.267030713975302e-10, -3.7777532750066803e-10, 4.6402080503424423e-10, 1.7098873401337525e-09], [-1.0829551684555934e-10, 1.1727569930018844e-09, -7.686703331604124e-09, 1.5539276537706183e-08, -4.591570492412615e-09, -9.908263144324737e-09, -4.063516935387419e-09, 2.569447752689593e-09, 5.74822307470647e-09, 5.270169867379704e-09, 2.2366621708048533e-09, -2.2331181445285845e-09, -7.362989339360778e-09, -2.33584087336424e-10, 1.0476062444678271e-09, -5.242532646094267e-09, 7.110105729396469e-09, 1.4829170296319992e-09, -4.214446121580361e-09, -4.631572631649131e-09, -1.5924007516054825e-09, 1.9348722104000217e-09, 3.856755959345165e-09, 3.1658952734967694e-09, -3.5497059616042974e-10, -6.463819554522614e-09, 2.0537626499898446e-10, 1.1784965053416244e-09, -5.595572464679601e-09, 8.167791131149013e-09, -1.6391868162093806e-09, 7.705606532135125e-09, -8.853456810963773e-09, -2.089526495291056e-08, -8.944276844592658e-09, 1.683209427860515e-08, 3.3165422597911765e-08, 1.905342627821415e-08, -3.779128876091386e-08, -6.5099600529116e-07, 1.4460905635683237e-05, -0.00011880469912261089, 0.0004158942428756823, -0.0006143479667415233, 0.0002012680163127288, 0.00023056509660931862, 3.245221231494616e-05, -9.967314672578666e-05, -0.0001123913522044065, -4.9774966153954165e-05, 2.9972867761183755e-05, 8.504372864340256e-05, -2.1446098211298149e-10, 1.5129236081545318e-10, -2.683843968415462e-09, 5.465491812146882e-09, -1.471589034749724e-10, -4.4709858901817835e-09, -3.6590035581470654e-09, -1.5131207869558847e-10, 3.0772251033520277e-09, 4.268158654619948e-09, 2.8445128583718816e-09, -1.0375598519884301e-09, -6.881115305595782e-09, -6.781175960699367e-11, 5.037753598985892e-10, -3.938097239976603e-09, 8.609447259568134e-09, -2.929512508853374e-09, -5.729427719066993e-09, -2.219310300452415e-09, 1.7091439174261027e-09, 3.6464229070234657e-09, 3.3891867568953955e-09, 1.4460601118547752e-09, -1.633382712815145e-09, -5.440910373142059e-09], [5.4116620013988913e-11, -1.1069720312866634e-09, 7.778151744326151e-09, -1.5853981037341776e-08, 3.74155112367393e-09, 1.0283176459623443e-08, 5.221301986104442e-09, -1.875343412996787e-09, -6.2384464290421485e-09, -6.796581298677049e-09, -3.974296561215334e-09, 1.4622225277633498e-09, 8.815158260810064e-09, 6.986978504458206e-11, -1.5804539064669765e-09, 1.1314989283509285e-08, -2.0250109396608084e-08, -7.263715904137236e-10, 1.3208062107094263e-08, 1.1410105132977699e-08, 1.7538889341622893e-09, -7.540680463048539e-09, -1.1800494837023054e-08, -9.364879617274394e-09, -3.6890413526622064e-10, 1.4195230655046355e-08, -8.469907389783391e-11, -1.0290130344910952e-09, 5.728975545828509e-09, -1.0196531012244526e-08, 5.090709406281102e-09, -7.255727716132498e-09, 6.285832846384916e-09, 1.842741763304699e-08, 8.695739913294816e-09, -1.4719488741431008e-08, -3.019035754091946e-08, -1.770687698112175e-08, 3.46182353784181e-08, 5.420800433555038e-07, -1.4300695744814705e-05, 0.0001443959565689749, -0.0006143479667415233, 0.001179757349668733, -0.0008315948577278718, -0.00016350631436871845, 0.000176308737298717, 0.00019638579003814706, 6.823696455465676e-05, -5.611970852938517e-05, -9.085156520338404e-05, -7.345621003206545e-06, 6.353050404980301e-11, -1.0112667000426407e-09, 9.282601877389691e-09, -1.8245745481695446e-08, -1.1389347333239799e-09, 1.4089959125765815e-08, 1.2728166216134654e-08, 1.6270632926953671e-09, -9.500921478318956e-09, -1.453830686876116e-08, -1.1238529050433908e-08, 1.2854380902298076e-10, 1.8064669043306585e-08, 3.8207590280977364e-11, -6.340413301425146e-10, 4.7212587619603214e-09, -1.0261204682170291e-08, 3.122553162285854e-09, 7.0703556031104595e-09, 2.7964113228082992e-09, -2.31813894377359e-09, -4.760754417308692e-09, -4.205726572583567e-09, -1.6041506966561798e-09, 1.931039722547026e-09, 5.5453407416984746e-09], [5.5527595321611934e-11, -5.762165552178974e-10, 3.5807645727132023e-09, -7.0366662785297545e-09, 2.1215346694212355e-09, 4.415754276521025e-09, 1.7448994100081505e-09, -1.1498388420603051e-09, -2.438284217905649e-09, -2.1240855674216745e-09, -7.588982726778773e-10, 1.1384061993029269e-09, 3.229813738621458e-09, 1.24584147500448e-10, -4.237946572910964e-10, 1.8681271300537275e-09, -1.822419947946943e-09, -8.323867868012827e-10, 1.0356334636822133e-09, 1.6308255564626162e-09, 1.0145954363021163e-09, -1.3627076801356164e-11, -7.144341802658786e-10, -6.368734991017794e-10, 3.9825258219221304e-10, 2.3820869374734066e-09, -1.1807641573444154e-10, -5.687616140790883e-10, 2.7253507533956386e-09, -4.110272299133769e-09, 1.0639662395446195e-09, -3.1821486357870248e-09, 3.680692712266075e-09, 8.934544875265411e-09, 3.970712042587761e-09, -7.064010139673357e-09, -1.4216940257118201e-08, -8.388638738993465e-09, 1.5813012167972888e-08, 1.9165748119002976e-07, -1.8739427158724607e-06, -1.195289285542306e-05, 0.0002012680163127288, -0.0008315948577278716, 0.0013972066591488132, -0.0007490853242050408, -0.00027178559837732124, 5.8093729017533137e-05, 0.00018319456996436232, 0.00014714739764703434, 1.86243030458146e-05, -0.0001428377564231469, 1.064552976828605e-10, 1.1526109996756181e-10, 2.9896773666650423e-10, -7.783634193553063e-10, 1.907598775224902e-10, 1.038181301146293e-09, 8.820821060889478e-10, 1.2479495077790605e-10, -5.833899422117235e-10, -7.974303933023561e-10, -3.347496592224879e-10, 7.997661267007549e-10, 2.500210124040749e-09, 3.8213484787860354e-11, -2.9213755840601993e-10, 2.088241855880855e-09, -4.43541318747627e-09, 1.6140030535441117e-09, 2.864062751169764e-09, 1.0206351036149387e-09, -8.674167149367175e-10, -1.723208288284771e-09, -1.5516547814687745e-09, -6.32535192022087e-10, 7.892633785178957e-10, 2.5590648988325276e-09], [-8.467918354506578e-12, 6.824710605228861e-10, -5.401148721369462e-09, 1.1305328934767222e-08, -2.1690621218418863e-09, -7.45983407134442e-09, -4.322682051346762e-09, 9.781004637263396e-10, 4.771786422947299e-09, 5.786546015562399e-09, 3.9186235622792035e-09, -5.015499039823462e-10, -7.027506596702606e-09, 3.9963145769835887e-11, 1.3351571909748088e-09, -1.1194709583085006e-08, 2.1623386188168308e-08, 1.8711039139209337e-10, -1.4160760622655716e-08, -1.1611382928321213e-08, -1.0695026779798064e-09, 8.741255748362108e-09, 1.3075843706211265e-08, 1.0387302048655497e-08, 9.606821061831077e-10, -1.4087302535787626e-08, -2.8745409421705714e-11, 6.572690099363266e-10, -4.103406955243794e-09, 8.153162100762337e-09, -5.108208694026615e-09, 5.168369506409008e-09, -3.58763787226662e-09, -1.2474301700065157e-08, -6.144002473387766e-09, 1.0076326198174487e-08, 2.093623115864321e-08, 1.218633129016235e-08, -2.466332478475826e-08, -2.954474305960258e-07, 6.5499803596086605e-06, -6.486312910598768e-05, 0.0002305650966093186, -0.00016350631436871845, -0.0007490853242050407, 0.0015736769269270065, -0.000706975332868281, -0.00033128111807246587, -7.449873585709789e-06, 0.00015528609411420854, 0.00012987639861004524, -6.263896787516508e-05, 2.3982992190458154e-11, 1.3181553946003772e-09, -1.071726946703218e-08, 2.0814418347718315e-08, 1.524943620244978e-09, -1.541585116637194e-08, -1.3911912106200593e-08, -1.7116348204513188e-09, 1.0514330025271504e-08, 1.6137546750288814e-08, 1.2768727871859644e-08, 7.37186100054999e-10, -1.8318917466339204e-08, -6.905381970162941e-12, 4.4950856139096286e-10, -3.472633933236753e-09, 7.66486259735444e-09, -2.026252408511162e-09, -5.455023683316029e-09, -2.326957449680721e-09, 1.803759819396906e-09, 3.894125049518829e-09, 3.501931225125659e-09, 1.3924245988338154e-09, -1.4298948080473225e-09, -4.147989968875355e-09], [-4.027354708624175e-11, 9.220738711079166e-10, -6.927794915990632e-09, 1.4300581648371918e-08, -3.2189780003063238e-09, -9.271921662790941e-09, -4.870829227840363e-09, 1.5642362663351942e-09, 5.69808019318136e-09, 6.415590704883922e-09, 3.950944700091874e-09, -1.1044322989925716e-09, -8.165247863420906e-09, -3.769833586408643e-11, 1.3869376524202451e-09, -1.1347945694058057e-08, 2.1027170964806514e-08, 6.450361765139771e-10, -1.3601432053109835e-08, -1.1558295919542896e-08, -1.514057583482506e-09, 8.059747735115086e-09, 1.2410073512171073e-08, 9.885411748636817e-09, 6.612086855735595e-10, -1.4226674099834017e-08, 3.4080387063919526e-11, 9.65302405926169e-10, -5.578622547686126e-09, 1.0534162934730122e-08, -5.8456516051863725e-09, 6.209992753739025e-09, -5.069833238686001e-09, -1.6038028646725656e-08, -7.76124361148975e-09, 1.2893696468189721e-08, 2.6682586750949995e-08, 1.5631320977255477e-08, -3.0996827847346916e-08, -3.2122158217638607e-07, 4.8430131631443e-06, -3.0171036028733673e-05, 3.245221231494621e-05, 0.00017630873729871703, -0.0002717855983773213, -0.000706975332868281, 0.0016782728260909784, -0.0006549262020245403, -0.00036296800700592804, -8.594584999368025e-05, 9.195844873025257e-05, 0.00013802342512831344, -4.489615851392315e-11, 1.1465022478318864e-09, -1.0214284872712206e-08, 1.9971794243531954e-08, 1.2207846528193903e-09, -1.4915401055798885e-08, -1.3310739333622206e-08, -1.568050266651506e-09, 1.0077722342662459e-08, 1.5322063387001002e-08, 1.1919883240016504e-08, 2.1311734815758812e-10, -1.821769077066666e-08, -2.954029887346947e-11, 5.975954100929757e-10, -4.542145037134159e-09, 9.954260699508155e-09, -2.9601114101056185e-09, -6.851901774239517e-09, -2.751077718995917e-09, 2.2413532292650736e-09, 4.6851450376696555e-09, 4.2098628307973895e-09, 1.697684979378113e-09, -1.7909943865111442e-09, -5.429595233097865e-09], [-2.6030964042623273e-11, 1.1860155729223582e-10, -9.847671902277588e-10, 2.090085669310888e-09, -9.183298157981946e-10, -1.223016216240707e-09, -1.69358830150974e-10, 5.64032289428429e-10, 6.091665603868662e-10, 2.3259241991355688e-10, -2.1400226941301347e-10, -4.940136743093908e-10, -5.044586354151061e-10, -6.835805680258034e-11, -7.010326361409038e-11, 3.652142898711295e-11, -5.058329093053602e-10, 1.7886312498693753e-10, 5.835419417843595e-10, 4.087345058202135e-10, -6.523930900153324e-11, -5.171133665432474e-10, -7.451097967424623e-10, -6.66786522582956e-10, -2.7940919653717005e-10, 3.771638763836924e-10, 3.8703682767433013e-11, 2.7402448649585287e-10, -1.3741936515838219e-09, 2.4942364075028768e-09, -1.0179798851553963e-09, 3.077971754745875e-10, -8.316820229476988e-10, -2.052969702641975e-09, -9.556074216986003e-10, 1.702874680972082e-09, 3.4997329550753403e-09, 2.089073283222552e-09, -3.979569545880854e-09, -2.4809932008361158e-08, -4.249815794629077e-07, 1.5391478317099743e-05, -9.967314672578666e-05, 0.000196385790038147, 5.8093729017533137e-05, -0.0003312811180724659, -0.0006549262020245403, 0.001732514980524196, -0.0006673746549700302, -0.0004170277294597062, -8.957247543611787e-05, 0.0002550571693228687, -6.508582049105636e-11, -1.3591883923204987e-10, 2.8300214614676794e-10, -4.0113463673347765e-10, -4.231179169711229e-10, 4.308821535362744e-10, 7.538730418379803e-10, 3.4398729692449604e-10, -3.505719261071533e-10, -8.594114668660209e-10, -9.07051922805579e-10, -4.0943203716684875e-10, 5.926286650238199e-10, -1.8251123934469858e-11, 1.042596569664352e-10, -8.698233657080449e-10, 1.9815042674344522e-09, -9.140276415155351e-10, -1.1594337058916546e-09, -2.453106938374572e-10, 4.427082526071833e-10, 6.566539387197405e-10, 5.359828472774989e-10, 2.050608266173398e-10, -3.019127220870818e-10, -1.005423540352736e-09], [8.548695516308957e-12, -9.251299379456217e-10, 6.614648453019043e-09, -1.3413261836053545e-08, 2.2642792530534493e-09, 8.880754402602358e-09, 5.458215071735021e-09, -8.658340422684141e-10, -5.623586836518347e-09, -7.0782353193290465e-09, -4.923793841247191e-09, 5.447590489108297e-10, 8.821216499068364e-09, -6.058456153944744e-11, -1.689870369134325e-09, 1.2976394925702967e-08, -2.4539530684616222e-08, -6.444513101766549e-10, 1.63274541172356e-08, 1.3980654254932185e-08, 1.8959954266676998e-09, -9.7925597803607e-09, -1.524347655358685e-08, -1.23245604222694e-08, -1.1471321590182725e-09, 1.7086587233319378e-08, 6.0019380916065106e-12, -7.084932284881291e-10, 4.38024676385363e-09, -8.388713134564105e-09, 5.2373640005528125e-09, -6.774066511039441e-09, 4.572608744259753e-09, 1.5488801932077302e-08, 7.616014201766872e-09, -1.2284362291789945e-08, -2.559640732614018e-08, -1.5030491084242132e-08, 2.9686779295103118e-08, 2.8050313019239345e-07, -3.9901944920818355e-06, 3.550796820259973e-05, -0.00011239135220440651, 6.823696455465676e-05, 0.00018319456996436235, -7.4498735857097685e-06, -0.00036296800700592804, -0.0006673746549700302, 0.0017169635496925803, -0.0006672264362113598, -0.00034098583584300974, 0.0001445826921493805, -4.8669964677120676e-11, -1.4614756591612278e-09, 1.1909237848339726e-08, -2.3105116978457446e-08, -2.0893427365000524e-09, 1.762379001169419e-08, 1.6418501193650224e-08, 2.4458625729593637e-09, -1.1945668403094024e-08, -1.8769700823003866e-08, -1.496780267725235e-08, -7.550831427951137e-10, 2.2018938585947274e-08, 9.106144320573202e-12, -5.657069510143428e-10, 4.051943794083372e-09, -8.656988555083673e-09, 2.056254760339055e-09, 6.256180365086525e-09, 2.879784109044297e-09, -1.900151985408245e-09, -4.448207822091027e-09, -4.1069344905443055e-09, -1.696132597588422e-09, 1.6173896682037785e-09, 4.8498477274236535e-09], [3.362895278786944e-11, -1.3465117611588467e-09, 9.684890339046757e-09, -1.9648496919562345e-08, 3.7722845331483154e-09, 1.2862715403308282e-08, 7.4491434982907955e-09, -1.5730031245063481e-09, -7.953476896266075e-09, -9.592688813927321e-09, -6.3585876140618935e-09, 1.1764374782100199e-09, 1.2264917567508671e-08, -3.0091290187499496e-11, -2.102699242625672e-09, 1.7087307867211073e-08, -3.209255909246599e-08, -1.0056607396327943e-09, 2.1246309424568025e-08, 1.834206621426167e-08, 2.6869903745422124e-09, -1.2514314260666405e-08, -1.9617005627185157e-08, -1.5805943749870725e-08, -1.1984267092901752e-09, 2.2654939719363586e-08, -3.7156457043308367e-11, -1.199319132617629e-09, 7.09767317585567e-09, -1.3549346004030982e-08, 8.095503457492307e-09, -9.158816235181977e-09, 6.614526345063974e-09, 2.2145563381047686e-08, 1.0941304318348106e-08, -1.7565132896752896e-08, -3.674081311668926e-08, -2.1702379640637256e-08, 4.241721248667661e-08, 3.560388250875838e-07, -3.933678445907821e-06, 2.6704861754995637e-05, -4.977496615395418e-05, -5.6119708529385197e-05, 0.0001471473976470343, 0.00015528609411420856, -8.594584999368025e-05, -0.0004170277294597063, -0.0006672264362113599, 0.0017657918279202734, -0.0005868174405722559, -0.00024218555280061161, -1.3864965458829261e-11, -1.7548557602559822e-09, 1.54695416452201e-08, -3.031811885167529e-08, -2.3959350843063162e-09, 2.318000113613273e-08, 2.1332469281676885e-08, 3.0218436459507725e-09, -1.5638320787202736e-08, -2.433778343611024e-08, -1.9185912932023967e-08, -5.197625115788855e-10, 2.9229529196205133e-08, 2.9964499984794397e-11, -8.746912594686538e-10, 6.282571797260543e-09, -1.3466760497307586e-08, 3.6165097337700103e-09, 9.464637989605878e-09, 4.080348165823638e-09, -2.952684159002584e-09, -6.54261884151443e-09, -5.957546039394096e-09, -2.4260523697418997e-09, 2.4502382528046273e-09, 7.372266745293765e-09], [2.8953361215566188e-11, -5.513781574100102e-10, 3.993234951511725e-09, -8.087234276366762e-09, 1.9248550382957728e-09, 5.199953947576581e-09, 2.674865197370209e-09, -8.342971654334506e-10, -2.996220131069724e-09, -3.290357821780024e-09, -1.896716570791442e-09, 8.529458822167998e-10, 4.655975609648078e-09, 1.3335739666117809e-11, -3.89799861275655e-10, 5.240513055052469e-09, -1.0208074715989097e-08, -2.3165941948696222e-10, 6.906070249380647e-09, 6.0107027989833375e-09, 1.0285673972904362e-09, -3.8121123646647185e-09, -6.041935209623606e-09, -4.734472083732288e-09, 9.081903770688736e-11, 7.945765001226246e-09, -7.340092511575937e-11, -6.508537015014635e-10, 3.5284158790723793e-09, -6.789076893846066e-09, 3.920716082576679e-09, -2.98629772928473e-09, 2.4527538597345466e-09, 8.368369156977552e-09, 4.2721348301776755e-09, -6.580953776513722e-09, -1.4060423142665707e-08, -8.515817613359238e-09, 1.5915924243859122e-08, 8.506820360564683e-08, -4.7245333219315627e-07, -9.849226651470805e-07, 2.9972867761183755e-05, -9.085156520338404e-05, 1.8624303045814598e-05, 0.00012987639861004524, 9.195844873025254e-05, -8.957247543611789e-05, -0.00034098583584300974, -0.0005868174405722558, 0.0017242739016552387, -0.0008829416549412109, 2.80992034686327e-11, -2.886261721909981e-10, 4.63175291913416e-09, -9.788490098767296e-09, -3.7148680052426515e-10, 7.833557134975425e-09, 6.973938896391919e-09, 8.392524779554189e-10, -5.247852569893608e-09, -7.931608852513277e-09, -5.974423716535561e-09, 4.800133682046252e-10, 1.0609906911607985e-08, 2.7762261175262478e-11, -4.266288808389925e-10, 2.978550659823576e-09, -6.36231200603879e-09, 2.0854671682369214e-09, 4.250956112290918e-09, 1.5507171353597888e-09, -1.4273539492921543e-09, -2.743051492844571e-09, -2.3447146861266096e-09, -8.3769862196111e-10, 1.1506316569264927e-09, 3.1743224781313412e-09], [-1.4523632852946857e-11, 1.7337842376671092e-09, -1.238406509124821e-08, 2.5091726589131296e-08, -3.9893408165043506e-09, -1.6556947932206322e-08, -1.0286340155433469e-08, 1.62902836889231e-09, 1.072797913508137e-08, 1.3622058933807826e-08, 9.652254492158149e-09, -6.581176670507483e-10, -1.6352448316397534e-08, 6.616824374840528e-11, 3.85157817479658e-09, -2.5822893416507913e-08, 4.69767061786498e-08, 2.0697092282406004e-09, -3.049187898842163e-08, -2.6473148601714076e-08, -3.760148486905259e-09, 1.844916748456748e-08, 2.9008205856161865e-08, 2.3796589019919485e-08, 2.9661771093462084e-09, -3.1241778156523144e-08, -9.557811859517389e-11, 1.1959736829165348e-09, -7.899840915309497e-09, 1.499976488370887e-08, -9.225954873624244e-09, 1.3353819533544623e-08, -8.98068712643213e-09, -2.988778764173038e-08, -1.4501973476321599e-08, 2.3828369637152267e-08, 4.925262606368405e-08, 2.8638789878665017e-08, -5.761725888686084e-08, -5.526078662612779e-07, 5.324024399565312e-06, -3.5683403544093104e-05, 8.504372864340252e-05, -7.345621003206545e-06, -0.0001428377564231469, -6.263896787516508e-05, 0.00013802342512831344, 0.00025505716932286876, 0.00014458269214938054, -0.00024218555280061161, -0.0008829416549412109, 0.0007817073430858261, 7.3257037661011e-11, 3.2604821143287445e-09, -2.3512066945352376e-08, 4.4093348358719004e-08, 4.4423223525147006e-09, -3.265522222674604e-08, -3.0580834198841455e-08, -4.7070740027588384e-09, 2.201041772603729e-08, 3.482068205153533e-08, 2.811207943214942e-08, 2.30404380281547e-09, -3.919029219712496e-08, -5.950312546195057e-12, 9.822166197453903e-10, -7.276441149745538e-09, 1.5654099845310685e-08, -3.3765713539144673e-09, -1.143280735185562e-08, -5.579983132313415e-09, 3.2917061410583e-09, 8.333612641010984e-09, 8.0229893398426e-09, 3.64050508716887e-09, -2.7653708939312275e-09, -9.384795350811042e-09], [4.481492982876345e-09, 5.919912591515195e-09, -1.4204622004403255e-08, 2.386753652438409e-08, -3.2079395323304426e-09, -1.2548365675525832e-08, -5.644327435591651e-09, 3.120613127878336e-09, 7.173202173690639e-09, 6.060629319188396e-09, 1.5966218745297009e-09, -4.241120557315737e-09, -1.0026870947194392e-08, 1.2775091334462647e-08, 2.777921311211099e-09, 9.425377846604566e-09, -1.1555721983849661e-08, 8.452046726440893e-10, 4.678124468431757e-09, 4.4074133255593557e-10, -4.691064193344929e-09, -7.2284449199353644e-09, -6.741268174115987e-09, -4.041193171629806e-09, -1.312393467025039e-10, 4.192653759836233e-09, -4.171310087879664e-12, 2.8105376909254426e-11, -3.8260017616604064e-10, 8.87249192203635e-10, -8.2309265726543e-10, -2.039940550176813e-10, 3.9434941870589195e-10, 3.437210555648557e-10, 1.2373926202315889e-11, -2.394730489168181e-10, -2.803919710700216e-10, -1.3315196878662601e-10, 1.2372756400046326e-10, 6.420678500038039e-11, 1.7493182659958773e-11, 1.2206619664723168e-10, -2.1446098211298133e-10, 6.353050404980262e-11, 1.0645529768286026e-10, 2.3982992190458225e-11, -4.489615851392319e-11, -6.50858204910562e-11, -4.8669964677120553e-11, -1.3864965458829235e-11, 2.809920346863249e-11, 7.325703766100997e-11, 1.3428625906542022e-07, -1.0394606215880786e-06, 3.504634532056703e-06, -4.429555105806694e-06, 1.826705719270325e-07, 2.0940163066744176e-06, 1.2357873822391331e-06, -2.2567995386211562e-07, -1.1316389005300397e-06, -1.2254528077841136e-06, -6.621711545887877e-07, 2.974137289837795e-07, 1.4193239213442558e-06, 3.622687072913985e-09, 6.120855127823357e-09, -2.0056978691480986e-08, 3.541695560402502e-08, -8.85073758356279e-09, -1.9129710822235436e-08, -5.819572498936801e-09, 7.174452462341543e-09, 1.1671146018969395e-08, 8.967996397334995e-09, 2.7873514994143644e-09, -3.803358131023291e-09, -9.060221615066862e-09], [1.751597799103372e-10, 1.3296675582113145e-08, -3.495876271723318e-08, 5.64063595013023e-08, -9.933300505620319e-09, -2.8379200608268673e-08, -9.011918385405135e-09, 1.1145491331823945e-08, 1.7799927660743427e-08, 1.2373429516738561e-08, 1.1555144938944443e-09, -1.0123387700115809e-08, -1.7852320284928085e-08, 3.647006181266719e-09, 6.840845425190395e-09, 1.0688496889556088e-08, -8.168196144908688e-09, 4.355104220863609e-09, 6.940585415722431e-09, 1.0469368138782512e-09, -5.318415518607487e-09, -8.335037143364006e-09, -7.673588308862045e-09, -4.457578764862193e-09, -3.409499419513409e-11, 4.519736338571113e-09, -9.702228366061904e-12, -3.4712748064027126e-11, -2.0983834289280536e-11, -3.2550604682190785e-11, -4.0933676440873344e-11, 3.449290344537328e-11, 6.89120198911947e-11, 5.567198177280429e-11, 2.937968122260202e-11, 6.631003665923104e-12, -1.9245031329497186e-11, -6.546613511693426e-11, -1.4860954833586768e-10, -1.7934018503552837e-11, -7.509412812808332e-11, 2.7817612135855865e-10, 1.512923608154524e-10, -1.0112667000426397e-09, 1.1526109996756249e-10, 1.3181553946003764e-09, 1.1465022478318848e-09, -1.3591883923204977e-10, -1.4614756591612303e-09, -1.7548557602559839e-09, -2.8862617219099813e-10, 3.2604821143287482e-09, -1.0394606215880826e-06, 1.0772225448619383e-05, -4.002701772814153e-05, 5.9852835627047865e-05, -1.6226058337774695e-05, -2.5655961606621222e-05, -7.414620932761943e-06, 8.391208962136414e-06, 1.403851418068346e-05, 1.1228888956495566e-05, 3.6685340389652653e-06, -5.548055021993702e-06, -1.4446943315409389e-05, -2.4183198267651447e-10, 1.5498172105838536e-08, -4.907485482426204e-08, 8.476560101245147e-08, -2.743687456120051e-08, -4.457211658200367e-08, -6.110893325911937e-09, 2.3444323743751998e-08, 2.706131144151742e-08, 1.3606952410458248e-08, -3.172614769728232e-09, -1.3257107242966364e-08, -1.1745817224447081e-08], [2.8101637776008494e-10, -2.809729496682207e-09, 3.4770652206005754e-09, 1.8272484655397502e-08, -1.2035836548896031e-08, -1.861375627442698e-08, -8.036299713556644e-09, 5.208647013332703e-09, 1.3823509288496786e-08, 1.5725887390248935e-08, 1.1126163976667681e-08, 9.903235298838375e-10, -1.3574917554671076e-08, -1.9491317122468598e-09, 1.7864626923387698e-08, -5.556506728037661e-08, 8.831046579633474e-08, -6.3609267108055675e-09, -5.574110709231049e-08, -3.6718469147764645e-08, 4.222670644191819e-09, 3.3973906386061464e-08, 4.060886047720838e-08, 2.4733776701509375e-08, -8.074683263443806e-09, -5.1413587618447114e-08, 6.716842286403122e-11, 1.578095549665709e-10, -6.822184956709208e-10, 1.53870002753604e-09, -1.2212387356633855e-09, -3.6449162443621096e-10, 3.3995402078850394e-10, 1.9344843929418883e-10, -1.1321037837856062e-10, -1.4511779266711732e-10, 7.898750914136215e-11, 3.270932422097424e-10, 3.587480496032751e-10, 4.534790555773736e-10, 6.557709845485503e-10, -1.4057501280780996e-09, -2.6838439684154675e-09, 9.282601877389688e-09, 2.9896773666649906e-10, -1.0717269467032195e-08, -1.021428487271221e-08, 2.830021461467667e-10, 1.1909237848339731e-08, 1.5469541645220093e-08, 4.631752919134156e-09, -2.3512066945352373e-08, 3.5046345320567065e-06, -4.0027017728141595e-05, 0.00017127862344342416, -0.0003167553185731824, 0.00018251845328393207, 9.467591321999895e-05, -2.5120779692209647e-05, -6.610683485730557e-05, -5.1559617034325705e-05, -1.7809001637408896e-05, 1.2761466627511748e-05, 3.0969696490663925e-05, 3.54353726734502e-05, 9.023965831597502e-10, -1.0535192494020146e-08, 4.1883659800609335e-08, -6.141846617612159e-08, 2.2888150127199796e-08, 2.7318547108019312e-08, -4.06871079594091e-09, -1.9317729747230858e-08, -1.1341384720271119e-08, 5.852115107395706e-09, 1.6766928178995357e-08, 1.1589351309933398e-08, -1.338093420457526e-08], [-2.3425093137540056e-10, -2.8984664150581534e-09, 4.671118953308242e-08, -1.3487367209543202e-07, 6.988200764708133e-08, 9.6792251378789e-08, 1.926402274459991e-08, -4.6061531523672626e-08, -6.3188723634797e-08, -4.303332594746695e-08, -8.073802643729504e-09, 2.3349930339097886e-08, 4.0627294467025305e-08, 3.2202550836894148e-09, -3.052619775552036e-08, 1.3226744364203162e-07, -2.2360124158112132e-07, 3.3965600653342684e-08, 1.4997617451334497e-07, 8.884707826318797e-08, -1.948965672438257e-08, -9.200297116281929e-08, -1.0347003728770439e-07, -5.971812842480521e-08, 2.2796854416027434e-08, 1.2722213706306993e-07, -1.0866828750332343e-10, -2.02881898767728e-10, 8.159074608061739e-10, -1.5605840557187951e-09, 1.1297008041759061e-09, -8.570770686753127e-11, 4.5047892582773105e-11, 7.737916203767364e-10, 5.67810530115901e-10, -5.674380072087343e-10, -1.6028036212385788e-09, -1.3778116840859958e-09, 9.126248404712251e-10, -8.395794503353679e-10, -1.160307494856296e-09, 2.595787335832861e-09, 5.465491812146886e-09, -1.8245745481695436e-08, -7.783634193553013e-10, 2.0814418347718312e-08, 1.9971794243531944e-08, -4.011346367334768e-10, -2.3105116978457442e-08, -3.031811885167529e-08, -9.788490098767291e-09, 4.409334835871904e-08, -4.429555105806696e-06, 5.98528356270479e-05, -0.0003167553185731825, 0.0007722337264226156, -0.0007614439899652495, 1.0099541810558176e-05, 0.00022248680323979538, 0.0001497009548858013, 2.125737476344433e-05, -6.253102991870215e-05, -8.157653710109535e-05, -4.931712210453723e-05, 1.2802446978144368e-05, -1.0871438808564487e-09, 7.880956279535797e-09, -1.682604074010974e-08, -1.040521713948374e-08, 3.2886944485306036e-08, 2.0971787381956394e-08, -1.0913875334271243e-08, -2.7390450582893068e-08, -2.165411244713269e-08, -3.6553859626568983e-09, 1.2994995551914658e-08, 1.7595734470668325e-08, 4.094010856814937e-09], [-1.1195747008578772e-09, 1.6649332008822e-08, -6.050615411508399e-08, 1.0759555676380658e-07, -3.247699763777022e-08, -6.396872730169224e-08, -1.5758692128509195e-08, 2.885630680179654e-08, 3.9499560987632107e-08, 2.281528385290019e-08, -3.121572007910243e-09, -2.2191391871708452e-08, -2.4300171375803754e-08, -4.840863335299032e-10, 1.7926272849067373e-08, -4.43508763302162e-08, 7.465174235358276e-08, -1.166768145742626e-08, -4.4495917568995474e-08, -2.263498419231928e-08, 6.599321904537478e-09, 1.9742106539186386e-08, 1.546123765572981e-08, 1.806643459615808e-09, -1.2015090031470885e-08, -1.9032773281580267e-08, -1.267535406041951e-11, 9.05177636832879e-12, -7.535400443953065e-11, -8.287401507851592e-13, 6.46227473975385e-11, 3.5354408955803453e-10, -2.0998017921466191e-10, -6.131102714847941e-10, -2.6980111564405016e-10, 5.00530308674873e-10, 9.79501273155019e-10, 5.115106489817526e-10, -1.2979262398389764e-09, -8.591649361903042e-12, -1.7534073809975267e-10, 5.049143350070638e-10, -1.4715890347497443e-10, -1.1389347333239855e-09, 1.9075987752248964e-10, 1.5249436202449808e-09, 1.2207846528193908e-09, -4.2311791697112187e-10, -2.089342736500055e-09, -2.395935084306317e-09, -3.714868005242693e-10, 4.4423223525147105e-09, 1.8267057192702996e-07, -1.6226058337774685e-05, 0.00018251845328393196, -0.0007614439899652495, 0.0013464777977066484, -0.0007694640970874477, -0.0002567894076717662, 6.352727200057223e-05, 0.000164903747507315, 0.00012820095550464776, 4.014763485667466e-05, -3.922261173176198e-05, -7.824521915365751e-05, -8.3248143851326e-10, 1.6699697412225223e-08, -6.169371950380597e-08, 1.1614885339498363e-07, -4.843025794282861e-08, -7.141535952675114e-08, -2.897792616314477e-09, 4.7774181294607624e-08, 4.717075843773565e-08, 1.3280784238671047e-08, -2.18692602563088e-08, -3.179209642275629e-08, -1.1494526976312687e-09], [-9.316700819377203e-10, 5.633467827735711e-09, -4.821393155478992e-08, 1.2837947263764273e-07, -6.531884338799082e-08, -8.685510253248183e-08, -1.2859335103948011e-08, 4.530047222292931e-08, 5.6616338975002914e-08, 3.448350813744836e-08, 1.8182852471833665e-09, -2.3709596581954273e-08, -3.256232600224715e-08, -4.230272539034707e-09, 2.2954054868410688e-08, -9.969752254335936e-08, 1.8090164556519366e-07, -2.9455515973463947e-08, -1.2190020872072635e-07, -7.160252789158491e-08, 1.6613395735686937e-08, 7.62859997491934e-08, 8.671115070807097e-08, 5.1596895739151005e-08, -1.6865459963249587e-08, -1.0590407345606862e-07, 5.1086102024823135e-11, 9.076775450805115e-11, -3.89516373164356e-10, 5.971291018643835e-10, -3.6422246418239807e-10, 4.681840056784086e-10, -3.378434754112162e-10, -1.149276815903874e-09, -6.155136021111388e-10, 8.457860429160426e-10, 1.9225229148747003e-09, 1.3451904326115348e-09, -1.6806759635492891e-09, 3.4479197189544947e-10, 7.485146859393445e-10, -1.6294074133152215e-09, -4.470985890181784e-09, 1.4089959125765815e-08, 1.038181301146293e-09, -1.541585116637194e-08, -1.4915401055798888e-08, 4.308821535362719e-10, 1.762379001169417e-08, 2.3180001136132727e-08, 7.83355713497542e-09, -3.2655222226746036e-08, 2.094016306674417e-06, -2.5655961606621252e-05, 9.467591321999889e-05, 1.0099541810558176e-05, -0.0007694640970874475, 0.0015183187243005152, -0.0007225340178628795, -0.00033580748013769217, -2.9012731472996675e-05, 0.0001306883227539339, 0.00015204307170551778, 7.155105549850842e-05, -7.136729873513447e-05, -1.0184882808648435e-10, -1.104173023526353e-09, -6.227403602065497e-09, 4.829231421907585e-08, -5.1379471028266304e-08, -3.553424188259805e-08, 1.8624834533225914e-08, 4.192322864283282e-08, 2.741259194173884e-08, -3.12006620523836e-09, -2.5767319284825583e-08, -2.464767468721526e-08, 7.14163601908865e-09], [-3.7659006220296845e-10, -1.0830409774540256e-08, 1.3958084662545755e-08, 1.4319700086006953e-08, -3.0201890801655353e-08, -1.7017306698020414e-08, 5.928840376198495e-09, 1.5346589644478838e-08, 1.3460493748922154e-08, 7.73695522501963e-09, 2.62763830682529e-09, -1.0420548643012104e-09, -4.510919881451533e-09, -4.578049007217776e-09, 6.86487760653185e-10, -3.966122523736791e-08, 8.418959791846417e-08, -1.5724635751516258e-08, -6.347436510999272e-08, -4.012444555063883e-08, 9.223404817989596e-09, 4.950544045844517e-08, 6.34804040978058e-08, 4.584983011288005e-08, -2.3200933911309143e-09, -7.704803129383649e-08, 4.4596665807892784e-11, 2.8125279340635315e-11, -7.975080733274577e-11, 7.659234895618271e-11, -1.5892064883866665e-11, 1.863383181619662e-10, -2.4182822316807395e-10, -5.41283078381352e-10, -2.5842901917298656e-10, 3.771003788937958e-10, 8.429100526743382e-10, 6.697627373908553e-10, -4.170459276202025e-10, 1.7495502514691224e-10, 7.311348263809149e-10, -1.668532156150475e-09, -3.6590035581470613e-09, 1.2728166216134657e-08, 8.820821060889507e-10, -1.3911912106200593e-08, -1.3310739333622199e-08, 7.538730418379803e-10, 1.6418501193650227e-08, 2.1332469281676875e-08, 6.973938896391915e-09, -3.058083419884145e-08, 1.2357873822391336e-06, -7.414620932761945e-06, -2.5120779692209688e-05, 0.00022248680323979543, -0.00025678940767176624, -0.0007225340178628795, 0.0016692185700616514, -0.0006517092364945302, -0.00036089190649933535, -9.571547245425008e-05, 7.147440326172951e-05, 0.00011872061968039184, 5.366403547892706e-05, 1.7086438278349914e-10, -1.5761271773254477e-08, 4.8079322051981585e-08, -5.6314419770950716e-08, -8.314832532631746e-09, 3.1801487175278984e-08, 2.3689493030271084e-08, -2.026008117568223e-09, -1.8460788941773322e-08, -1.8390365316138453e-08, -7.295600918060913e-09, 5.293572869832924e-09, 1.0853255439984273e-08], [1.0134161733316641e-11, -1.7501419471265094e-08, 5.778982252047817e-08, -9.423106143296601e-08, 2.112992199447621e-08, 5.473530703885307e-08, 1.835032596617238e-08, -2.0266853342030814e-08, -3.265791851831152e-08, -2.135656484512454e-08, 7.501036792953294e-11, 1.843940376401336e-08, 2.4859333948398798e-08, -2.649665750522276e-09, -1.8789533190568674e-08, 3.91747026100176e-08, -5.68862329994777e-08, 4.701142500557736e-09, 3.092177919451603e-08, 1.788783661168323e-08, -3.911711774091017e-10, -7.397962471730513e-09, -3.246218550079979e-09, 5.058765471319561e-09, 9.985810301216832e-09, 6.077105708980604e-09, 7.838465407270205e-12, -5.6344178378258596e-11, 3.0639948337581663e-10, -5.879615191167142e-10, 4.3499014265676926e-10, -1.7996660871224108e-10, -4.601044335527517e-11, 3.531225588527543e-10, 2.7110652796335277e-10, -2.496679015971351e-10, -6.713864770745856e-10, -4.073780308340142e-10, 9.41342419999272e-10, -1.0592745778041672e-10, 1.4090887259947971e-10, -3.54896170771546e-10, -1.5131207869558904e-10, 1.6270632926953692e-09, 1.2479495077790843e-10, -1.711634820451314e-09, -1.5680502666515048e-09, 3.439872969244953e-10, 2.445862572959366e-09, 3.021843645950773e-09, 8.392524779554197e-10, -4.707074002758832e-09, -2.2567995386211562e-07, 8.3912089621364e-06, -6.610683485730557e-05, 0.0001497009548858013, 6.352727200057222e-05, -0.00033580748013769217, -0.0006517092364945301, 0.0017685289313764964, -0.0006132609730204507, -0.0003931688305896758, -0.00015631581474524677, 4.258806671801681e-05, 0.00017691704868399462, 1.326324721699972e-11, -1.6946261466617433e-08, 5.971498133038142e-08, -1.0493244572409598e-07, 3.504338215277439e-08, 6.474404442918092e-08, 1.0476467862249215e-08, -3.6416712237191495e-08, -4.2484991483174255e-08, -1.8273949128594136e-08, 1.1462303167327553e-08, 2.4712231873419285e-08, 7.794632329332258e-09], [1.1594118255936281e-10, -1.451669209702835e-08, 6.713865604103115e-08, -1.424789782825499e-07, 5.603582695205429e-08, 8.947676723694858e-08, 1.9894913358591563e-08, -4.045642718741996e-08, -5.605078583877428e-08, -3.6806868679345826e-08, -3.926021294599872e-09, 2.533772169701827e-08, 4.1135614216653155e-08, -4.279169239563951e-10, -2.4448288506442846e-08, 8.254058905806726e-08, -1.437326484097867e-07, 1.6415262302848364e-08, 9.408653470380304e-08, 6.160617039185087e-08, -4.039446829918634e-09, -5.132934029679481e-08, -6.248284756547524e-08, -3.852686830798602e-08, 1.2433139098831332e-08, 8.125050950962387e-08, -2.7298066310145684e-11, -1.0024015080537952e-10, 4.893839118916493e-10, -9.00688094473788e-10, 6.462426659188075e-10, -3.693931745891708e-10, 9.859202343243917e-11, 8.67945479632479e-10, 5.743787430910689e-10, -5.802820159485124e-10, -1.5016605124603995e-09, -1.0616087450939074e-09, 1.4765093392961142e-09, -2.8590229862906334e-10, -4.914641931680112e-10, 1.1105885134826142e-09, 3.077225103352029e-09, -9.500921478318958e-09, -5.833899422117231e-10, 1.0514330025271506e-08, 1.0077722342662464e-08, -3.505719261071545e-10, -1.1945668403094023e-08, -1.563832078720274e-08, -5.247852569893604e-09, 2.2010417726037292e-08, -1.1316389005300414e-06, 1.4038514180683435e-05, -5.1559617034325685e-05, 2.125737476344432e-05, 0.00016490374750731502, -2.9012731472996665e-05, -0.00036089190649933535, -0.0006132609730204506, 0.001803111809315683, -0.0006148040295795082, -0.00040949236718193884, -0.00013040898248295989, 0.00018036231215911384, -2.726865956584188e-10, -9.318573686577705e-09, 3.988080367765464e-08, -9.592707043876161e-08, 5.836943486064153e-08, 5.8777640338044195e-08, -8.255149892164406e-09, -4.650345854552128e-08, -3.927858358906112e-08, -8.565158659353589e-09, 1.9158879227126605e-08, 2.599574429829868e-08, 4.028753339230192e-09], [2.6514521850363383e-11, -7.559166824928878e-09, 5.171408391511799e-08, -1.3034929094436753e-07, 6.282512678643252e-08, 8.426241269358132e-08, 1.4443227653207852e-08, -4.07836512657454e-08, -5.385308052702924e-08, -3.647337954476369e-08, -7.089506624108607e-09, 2.12354359950463e-08, 4.2277659844309985e-08, 7.100408261628572e-10, -1.7760966547008942e-08, 7.76112602155581e-08, -1.4643982720325528e-07, 1.5998003990833396e-08, 1.0207574013889265e-07, 7.223819666556469e-08, -1.4882505999026023e-09, -6.266739991868821e-08, -8.46439976436619e-08, -6.040361467767643e-08, 7.144864226890184e-09, 1.1103656519147926e-07, -4.740267735783186e-11, -9.920907040810597e-11, 4.5402857851080794e-10, -8.409829821465173e-10, 6.068643246634736e-10, -2.9443785502608765e-10, 1.0934253892526212e-10, 7.907032374377565e-10, 5.350870751961489e-10, -4.940559100822251e-10, -1.3464851320056408e-09, -1.0407633335204414e-09, 1.063134008069786e-09, -3.333930856815758e-10, -8.304330119669279e-10, 1.9401330793370334e-09, 4.268158654619946e-09, -1.4538306868761161e-08, -7.974303933023545e-10, 1.613754675028882e-08, 1.5322063387001006e-08, -8.594114668660233e-10, -1.8769700823003876e-08, -2.4337783436110235e-08, -7.931608852513276e-09, 3.4820682051535327e-08, -1.2254528077841157e-06, 1.1228888956495561e-05, -1.7809001637408862e-05, -6.253102991870217e-05, 0.00012820095550464776, 0.00013068832275393394, -9.571547245425005e-05, -0.0003931688305896758, -0.0006148040295795082, 0.0018150576276414509, -0.0005888299257120765, -0.0003472550987771369, 4.180962953233012e-06, -4.304964641699996e-10, -9.330921575350583e-10, 1.3682549212786817e-08, -6.042273843896351e-08, 5.822974339066497e-08, 3.410305063481937e-08, -1.9693455127879283e-08, -3.671547813463622e-08, -2.2092461954216723e-08, 6.36235508323555e-10, 1.5023045177280038e-08, 1.5494484680550774e-08, 3.7604173577316275e-09], [-1.3683174815418588e-10, -1.9607338509398406e-09, 2.6050692228854823e-08, -7.601607234307391e-08, 4.1361759914642623e-08, 4.940838813192662e-08, 7.032393183838088e-09, -2.4377528601213104e-08, -3.2008140160768735e-08, -2.3333043521734356e-08, -7.321141593993325e-09, 1.1006792281802543e-08, 3.0240795649993255e-08, 1.6292017165220065e-10, -4.184727382061443e-09, 3.1798713304675114e-08, -7.212616480479507e-08, 6.49016165732374e-09, 5.606169934327016e-08, 4.545766287577044e-08, 3.671206907966315e-09, -3.796426418914654e-08, -5.850572683244686e-08, -4.7181448142931504e-08, -6.199303696174254e-10, 7.982836081641572e-08, -5.06015659812448e-11, -7.39437987882683e-11, 3.0188926943767723e-10, -5.949593416640089e-10, 4.485022985365327e-10, 4.333580002628778e-12, -2.7630351198239302e-11, 2.1446304921971028e-10, 2.1973937541534046e-10, -7.573122394251399e-11, -4.093212195281007e-10, -4.579258536768516e-10, 1.1332772560698199e-11, -2.9185697223797107e-10, -7.486368325173893e-10, 1.8211274061892794e-09, 2.8445128583718782e-09, -1.1238529050433914e-08, -3.347496592224879e-10, 1.2768727871859644e-08, 1.1919883240016503e-08, -9.07051922805579e-10, -1.4967802677252368e-08, -1.918591293202397e-08, -5.974423716535556e-09, 2.811207943214943e-08, -6.621711545887859e-07, 3.6685340389652674e-06, 1.2761466627511682e-05, -8.15765371010954e-05, 4.0147634856674684e-05, 0.00015204307170551778, 7.147440326172948e-05, -0.0001563158147452468, -0.00040949236718193884, -0.0005888299257120764, 0.0018568924530644902, -0.0005612249428241185, -0.00035677287069327176, -3.203647739105627e-10, 2.1452458918292283e-09, 1.0104044485242613e-09, -2.80912469401391e-08, 3.787915705084355e-08, 1.1663005674711312e-08, -1.6124881391989794e-08, -1.691289602181733e-08, -5.712172469846314e-09, 2.2744256207540884e-09, 3.4756114850109106e-09, 2.635853513510456e-09, 7.266003194339312e-09], [-2.8130586895287185e-10, -9.279307758727704e-10, 1.1535769631713515e-09, 1.9339153589835004e-09, -3.83417326620625e-09, -3.356893153958127e-09, 1.1694721288167953e-09, 3.6650466261474737e-09, 2.265966226588763e-09, -1.0825295525196462e-09, -3.0977959599248337e-09, -8.858137583946586e-10, 7.37387620036448e-09, -2.1218904628718747e-09, 1.1127702291897307e-08, -4.161497905846151e-08, 5.895691155576562e-08, -7.16264712616238e-09, -3.2654048932418624e-08, -1.576310150652836e-08, 7.2285737399122946e-09, 1.821041933708327e-08, 1.5760128134452866e-08, 5.491824406674824e-09, -6.052769820434184e-09, -1.3884977502121213e-08, -3.9954486706024114e-11, -4.849507920397913e-11, 1.510628677852159e-10, -3.747825898838871e-10, 3.192937888773196e-10, 4.3047674393135567e-10, -2.8545852966417494e-10, -6.439974192921594e-10, -2.357574833389749e-10, 5.157783029221867e-10, 9.243643151881408e-10, 4.3419186722063063e-10, -1.248269795975251e-09, -2.163517608743441e-10, -2.532348892552167e-10, 7.567038397794889e-10, -1.0375598519884314e-09, 1.285438090229796e-10, 7.99766126700754e-10, 7.371861000549956e-10, 2.1311734815758812e-10, -4.0943203716684797e-10, -7.550831427951117e-10, -5.197625115788851e-10, 4.800133682046245e-10, 2.3040438028154612e-09, 2.974137289837802e-07, -5.548055021993699e-06, 3.096969649066392e-05, -4.931712210453726e-05, -3.922261173176199e-05, 7.155105549850841e-05, 0.00011872061968039181, 4.258806671801678e-05, -0.00013040898248295986, -0.0003472550987771369, -0.0005612249428241185, 0.0017581435318073085, -0.0008740843607164633, 1.0004992918575907e-10, -3.10785908048747e-09, 1.2256872746170971e-08, -1.6920081708324937e-08, 2.0156767105518145e-09, 5.026001487854744e-09, 5.088059038681571e-09, 4.161305574172017e-09, -1.8943367138238574e-10, -6.514072468715121e-09, -9.948367563335585e-09, -5.041675218827278e-09, 1.2294792861670808e-08], [-3.5416777073058103e-10, -5.663559771086073e-09, -1.6930504030186013e-08, 9.00319784760799e-08, -6.713261461835635e-08, -6.49722947188388e-08, -1.4716073860743172e-09, 3.868560970895867e-08, 4.319217547740812e-08, 2.7317638669389324e-08, 6.410077321813655e-09, -1.147052248343109e-08, -2.449904765094681e-08, -5.901310544191227e-09, 2.4659842563649267e-08, -1.3011899253094368e-07, 2.2555634655262338e-07, -2.0466931644393538e-08, -1.5078218593178867e-07, -1.0551687489502113e-07, 5.886817811916956e-09, 9.846973531645385e-08, 1.3213371611577147e-07, 9.602032373333896e-08, -5.988592903924134e-09, -1.6389885102301843e-07, -1.975064309427934e-11, -4.11941996838898e-11, 9.28195361002306e-11, -3.417433682482535e-10, 3.3068967973459465e-10, 8.81854595123204e-10, -6.218413623714275e-10, -1.5601992037170806e-09, -6.957912172876907e-10, 1.1250720431376686e-09, 2.2780298667055703e-09, 1.3795576322553494e-09, -2.3355282018284045e-09, -1.490425563303795e-10, 5.828451135932864e-10, -1.0921249400457355e-09, -6.881115305595772e-09, 1.8064669043306585e-08, 2.5002101240407464e-09, -1.8318917466339207e-08, -1.821769077066667e-08, 5.926286650238216e-10, 2.2018938585947284e-08, 2.9229529196205147e-08, 1.060990691160798e-08, -3.919029219712495e-08, 1.4193239213442452e-06, -1.444694331540939e-05, 3.5435372673450194e-05, 1.280244697814433e-05, -7.82452191536575e-05, -7.136729873513444e-05, 5.366403547892708e-05, 0.00017691704868399462, 0.00018036231215911384, 4.180962953232978e-06, -0.0003567728706932718, -0.0008740843607164633, 0.0009949093504053677, 8.12303038262304e-10, -1.730111848005222e-08, 5.000426464442184e-08, -3.384535792736412e-08, -4.5142594066076927e-08, 2.0095542672200996e-08, 4.3112701964613274e-08, 2.075779091845991e-08, -1.0248167427754455e-08, -2.5517285386657756e-08, -2.061581561377498e-08, -3.10050092480272e-09, 1.5808349547546695e-08], [1.3247072253695878e-09, -8.537652669785393e-10, 4.0513717984057165e-09, -5.4640179923097665e-09, 1.0649554180162942e-09, 3.050690674318224e-09, 1.1329449750425005e-09, -1.0519782324021613e-09, -1.950141484384497e-09, -1.5544137544236089e-09, -3.9296988118657267e-10, 1.0030850264746448e-09, 2.269873920986646e-09, 3.0109879356343145e-09, 9.934990661804202e-10, -1.4402184453951452e-09, 2.0995794996223124e-09, -6.047037796338786e-10, -1.6807849748488635e-09, -1.0075955809133959e-09, 4.558606393381265e-11, 7.09457513907855e-10, 8.086058300023436e-10, 4.471452272820067e-10, -1.982992962390833e-10, -9.69646757514448e-10, -3.0313503985907805e-12, -1.996205173537853e-12, -5.262334440332259e-11, 1.2274172115645846e-10, -1.2768379082153262e-10, -2.0699599207317348e-11, 6.614071184133629e-11, 5.01758483360651e-11, -2.518607684242971e-12, -3.728028446966736e-11, -3.9359709278426584e-11, -1.7669503073067774e-11, 1.2365168691604832e-11, 1.446329380808508e-11, 2.850685910719516e-12, 3.193302151705062e-11, -6.781175960699383e-11, 3.820759028097724e-11, 3.82134847878603e-11, -6.905381970162955e-12, -2.954029887346945e-11, -1.8251123934469922e-11, 9.106144320573142e-12, 2.996449998479438e-11, 2.776226117526243e-11, -5.950312546194999e-12, 3.6226870729139894e-09, -2.418319826765155e-10, 9.023965831597529e-10, -1.087143880856452e-09, -8.324814385132608e-10, -1.0184882808648384e-10, 1.708643827835001e-10, 1.3263247216998163e-11, -2.7268659565842025e-10, -4.304964641699983e-10, -3.2036477391056456e-10, 1.0004992918575836e-10, 8.123030382623035e-10, 4.013000852876805e-08, -3.861733411728111e-07, 1.4888021826973539e-06, -2.3682744289110647e-06, 8.307333832429473e-07, 1.065088584686913e-06, 9.19729417205691e-08, -5.278033493412583e-07, -5.47565315314801e-07, -2.3709380462424425e-07, 1.0523067090168099e-07, 2.9698112568067695e-07, 2.687477007128515e-07], [-6.345333787095353e-10, 3.098907996700394e-08, -9.857280698302874e-08, 1.4746259088022102e-07, -2.2839729416034004e-08, -7.94271252492844e-08, -3.3448311701222935e-08, 2.2777623295900587e-08, 4.7867967878748516e-08, 3.977691938378025e-08, 1.0741577673824806e-08, -2.6251163253235356e-08, -6.198886537480878e-08, 4.7930099762495545e-09, -3.4690585519228723e-09, 4.1870295073666987e-08, -5.7083696369464634e-08, 8.908997769542639e-09, 3.2428468094829714e-08, 1.2986539590202401e-08, -1.3551746062822389e-08, -2.83671048887679e-08, -2.8128558740211982e-08, -1.631961516256158e-08, 2.1396983819882607e-09, 2.3109509468919586e-08, 3.857473605994691e-12, 6.65317495378229e-11, -3.6415857409483117e-10, 8.640016498268054e-10, -6.754220676227335e-10, -2.6328099318638374e-10, 2.7526069882205004e-10, 3.306278916973371e-10, 1.0948561413237395e-10, -1.242556269343097e-10, -2.4430851121725597e-10, -2.3047489692182653e-10, -1.0896610579756621e-10, 1.1443605188758801e-11, 1.624596255050886e-11, -1.181111530283459e-10, 5.037753598985894e-10, -6.340413301425154e-10, -2.921375584060198e-10, 4.4950856139096327e-10, 5.975954100929755e-10, 1.0425965696643526e-10, -5.657069510143422e-10, -8.746912594686538e-10, -4.266288808389924e-10, 9.822166197453888e-10, 6.1208551278233465e-09, 1.549817210583854e-08, -1.0535192494020174e-08, 7.88095627953582e-09, 1.6699697412225243e-08, -1.104173023526302e-09, -1.5761271773254487e-08, -1.6946261466617446e-08, -9.318573686577701e-09, -9.33092157535062e-10, 2.1452458918292275e-09, -3.107859080487477e-09, -1.7301118480052235e-08, -3.8617334117281184e-07, 4.2828805955178125e-06, -1.795574167465681e-05, 3.2770328108153304e-05, -1.856497192328598e-05, -1.095978897824141e-05, 3.743652272303155e-06, 8.12826280215527e-06, 4.983515056401758e-06, 2.894697300444547e-08, -3.183428368532877e-06, -3.3961583102658743e-06, -7.172149093195068e-07], [2.5549457675991167e-09, -1.0565041179326285e-07, 3.4050110231026053e-07, -4.902799791525644e-07, 6.33610840305918e-08, 2.6238993138421417e-07, 1.207902462856338e-07, -6.506810281070017e-08, -1.5495979272858213e-07, -1.3538382219863056e-07, -4.1395053794483494e-08, 8.697287106323202e-08, 2.2002483156215447e-07, -1.591388008098244e-08, 2.09995788056774e-08, -1.6823928976264842e-07, 2.54316890050627e-07, -4.245017002578091e-08, -1.492113953473561e-07, -6.347429562690607e-08, 5.559533604636868e-08, 1.2325566922729072e-07, 1.2350277413457442e-07, 7.110862325008808e-08, -1.22638460387071e-08, -1.0808595708627823e-07, 1.2162370883080982e-11, -2.529255243130344e-10, 1.2636079541243762e-09, -3.165231334178276e-09, 2.3738755031203977e-09, 1.093413220574631e-09, -1.010700780310012e-09, -1.395910276392865e-09, -5.276530848902552e-10, 5.841055424314695e-10, 1.24393490856423e-09, 1.133014422468829e-09, 1.809357652331161e-10, 5.165213143114338e-11, -6.033418798062398e-11, 1.0864197043183201e-09, -3.938097239976603e-09, 4.721258761960323e-09, 2.0882418558808567e-09, -3.4726339332367496e-09, -4.542145037134157e-09, -8.69823365708044e-10, 4.05194379408337e-09, 6.282571797260542e-09, 2.9785506598235746e-09, -7.27644114974554e-09, -2.0056978691481036e-08, -4.9074854824262036e-08, 4.188365980060927e-08, -1.6826040740109766e-08, -6.16937195038059e-08, -6.2274036020654466e-09, 4.8079322051981585e-08, 5.971498133038147e-08, 3.988080367765461e-08, 1.3682549212786797e-08, 1.0104044485242613e-09, 1.2256872746170984e-08, 5.000426464442188e-08, 1.4888021826973556e-06, -1.7955741674656817e-05, 8.490393436814598e-05, -0.00018530198186024469, 0.00015862537803523722, 2.116614347679066e-05, -5.3275445660164094e-05, -4.1541502808404193e-05, -5.061525783583936e-06, 1.975549015621734e-05, 2.363286881973927e-05, 1.0372384025979045e-05, -1.2745290308055031e-05], [-3.090920964835387e-09, 1.7003238854830087e-07, -5.235031822476998e-07, 7.151304897068781e-07, -5.0567210708392e-08, -3.72054798971352e-07, -2.0031025324172218e-07, 6.605893383924098e-08, 2.1559593002019793e-07, 2.0901407400351042e-07, 8.089283989159308e-08, -1.1958914461067626e-07, -3.5184064289197885e-07, 2.8374530869734777e-08, -2.884378024289385e-08, 2.964367738802507e-07, -4.82743800221408e-07, 9.711366862014831e-08, 2.9970916255426766e-07, 1.2801240540517435e-07, -1.0765461850779906e-07, -2.4189432618150526e-07, -2.4284697498096015e-07, -1.387900707071627e-07, 2.8192420384418035e-08, 2.2179758093902575e-07, -5.95259572507496e-11, 4.1637058257722986e-10, -2.235761370331409e-09, 5.7914082582157214e-09, -4.411952359688109e-09, -2.2092881835609026e-09, 2.075735122336642e-09, 3.0388815385190927e-09, 1.1472405312848153e-09, -1.4874338262121218e-09, -3.0625486458581924e-09, -2.5251572906162972e-09, 5.288959645175848e-10, -1.330167603137984e-10, 1.4092171473356358e-10, -2.445557370947925e-09, 8.609447259568123e-09, -1.0261204682170277e-08, -4.435413187476267e-09, 7.664862597354429e-09, 9.954260699508158e-09, 1.9815042674344535e-09, -8.656988555083673e-09, -1.3466760497307586e-08, -6.3623120060387886e-09, 1.5654099845310695e-08, 3.541695560402498e-08, 8.476560101245148e-08, -6.141846617612147e-08, -1.0405217139483668e-08, 1.1614885339498347e-07, 4.8292314219075577e-08, -5.63144197709507e-08, -1.049324457240961e-07, -9.592707043876164e-08, -6.04227384389634e-08, -2.8091246940139152e-08, -1.6920081708324987e-08, -3.3845357927364064e-08, -2.3682744289110634e-06, 3.2770328108153324e-05, -0.00018530198186024477, 0.0005084594463775655, -0.0006289261974751148, 0.00015366964776795486, 0.00021010382102384998, 4.7501401026218667e-05, -6.881241968285145e-05, -8.877295615070186e-05, -4.6743614992542205e-05, 1.1580941495931135e-05, 5.420620585393331e-05], [9.106712699903848e-10, -4.374059325965897e-08, 1.13083342104468e-07, -1.0133477917828828e-07, -4.589466714012784e-08, 3.891032883158003e-08, 5.836409514377074e-08, 2.7210814896363992e-08, -1.5991044420876062e-08, -4.1710450134915486e-08, -3.477299132934764e-08, 8.921612112633929e-09, 8.681418686528717e-08, -7.550354205463177e-09, 7.800529849926546e-09, -1.0496645710090008e-07, 2.1328532289879007e-07, -5.697883753661639e-08, -1.479550607692202e-07, -6.548255571549568e-08, 4.758637045859316e-08, 1.1358228122317662e-07, 1.1580902414008703e-07, 6.584850754530464e-08, -1.749482406634492e-08, -1.1737428452339916e-07, 9.504465960681426e-12, -1.7428149055606504e-10, 8.830731967401796e-10, -2.3919573815140722e-09, 1.8588475903282326e-09, 1.0874000026354206e-09, -9.654732034712276e-10, -1.5384391777475038e-09, -5.534160920665518e-10, 9.206574092091943e-10, 1.7551056532433773e-09, 1.180921797080942e-09, -1.1582660828626832e-09, 3.3472045807875186e-11, -1.1505055985879003e-10, 1.0346639607541229e-09, -2.9295125088533775e-09, 3.1225531622858555e-09, 1.6140030535441117e-09, -2.0262524085111637e-09, -2.9601114101056172e-09, -9.140276415155338e-10, 2.056254760339054e-09, 3.6165097337700086e-09, 2.08546716823692e-09, -3.3765713539144665e-09, -8.850737583562786e-09, -2.7436874561200467e-08, 2.288815012719982e-08, 3.288694448530642e-08, -4.843025794282884e-08, -5.1379471028266324e-08, -8.314832532631825e-09, 3.504338215277481e-08, 5.836943486064159e-08, 5.822974339066487e-08, 3.787915705084364e-08, 2.015676710551798e-09, -4.514259406607689e-08, 8.307333832429469e-07, -1.8564971923285977e-05, 0.0001586253780352373, -0.0006289261974751147, 0.0011770126521853657, -0.0008232574157247366, -0.00015977305473358728, 0.00017159839393836757, 0.00019184076358402276, 7.18026752960223e-05, -4.5569640244145505e-05, -8.409142477641048e-05, -2.110085496148278e-05], [1.7203359803841342e-09, -9.259713814857517e-08, 2.8411493304108175e-07, -3.815537576407471e-07, 1.9805456195824512e-08, 1.9762899032595087e-07, 1.1307922450708911e-07, -2.8651505485440652e-08, -1.1361931860778745e-07, -1.1615711582066552e-07, -5.0156375972565175e-08, 6.110573683930828e-08, 1.9722567307011715e-07, -1.505420410109489e-08, 1.3390171031317069e-08, -1.5633019151863534e-07, 2.669078896972062e-07, -6.000442287008902e-08, -1.686202681291032e-07, -6.859892393950499e-08, 6.378674793073178e-08, 1.3693976277941165e-07, 1.349938290428374e-07, 7.544377116462529e-08, -1.7148973001171498e-08, -1.2206654164141991e-07, 4.026239459985669e-11, -2.138588840385607e-10, 1.1065079448556787e-09, -2.9706480451989826e-09, 2.2609866731328232e-09, 1.3863895906256023e-09, -1.2104901961720258e-09, -2.0269015633690905e-09, -8.426373051091739e-10, 1.0628471882164787e-09, 2.2737267645896044e-09, 1.7964020935645714e-09, -8.50163139612171e-10, 8.668749702875259e-11, -6.254000966632324e-11, 1.5393087227670807e-09, -5.729427719066993e-09, 7.07035560311046e-09, 2.8640627511697634e-09, -5.455023683316031e-09, -6.851901774239517e-09, -1.1594337058916542e-09, 6.256180365086525e-09, 9.464637989605878e-09, 4.250956112290921e-09, -1.1432807351855625e-08, -1.912971082223547e-08, -4.4572116582003704e-08, 2.731854710801933e-08, 2.0971787381956503e-08, -7.141535952675113e-08, -3.553424188259811e-08, 3.180148717527897e-08, 6.474404442918095e-08, 5.877764033804422e-08, 3.410305063481936e-08, 1.1663005674711305e-08, 5.026001487854736e-09, 2.0095542672201022e-08, 1.0650885846869135e-06, -1.0959788978241412e-05, 2.1166143476790717e-05, 0.0001536696477679551, -0.0008232574157247367, 0.0014237584205293674, -0.0007362851029434118, -0.00027992315673924946, 3.785639738550698e-05, 0.00016459202042922136, 0.0001410437800777228, 2.971779954733319e-05, -0.0001160009395704595], [3.699285490417949e-10, -2.7463657688721206e-08, 1.0645413054656336e-07, -1.9232481510417276e-07, 6.011364715268119e-08, 1.1407081432595909e-07, 2.9957656145216876e-08, -4.883432798674729e-08, -7.166559675509413e-08, -4.769306799635422e-08, -3.130823720476757e-09, 3.922180387442152e-08, 6.544212012174288e-08, -4.1654133169483945e-09, 3.3175549664547126e-09, -1.910180112752781e-08, -4.5824971532865935e-10, 1.0963768638297869e-08, 1.3645364490909179e-08, 8.973661963066971e-09, 1.407087226143127e-09, -4.6824329534663335e-09, -6.596385204667518e-09, -3.3313667517929765e-09, 4.9547375489182035e-09, 1.748539054219993e-08, 2.0277376238540013e-11, -3.032740328460947e-11, 1.3494069878820632e-10, -2.528513205309574e-10, 1.0134423209228166e-10, -6.62765234797675e-11, 4.1136244321514147e-11, 1.6241744489255967e-10, 4.6992921740222905e-11, -2.0532826738348514e-10, -3.144608144549727e-10, -1.4180961045586701e-11, 8.574133938079514e-10, 3.346763433418992e-11, 1.0698659529178994e-11, 5.135081186360417e-10, -2.2193103004524127e-09, 2.7964113228083017e-09, 1.0206351036149397e-09, -2.326957449680722e-09, -2.7510777189959175e-09, -2.45310693837455e-10, 2.8797841090442996e-09, 4.080348165823642e-09, 1.5507171353597884e-09, -5.5799831323134175e-09, -5.8195724989368045e-09, -6.1108933259119315e-09, -4.0687107959408464e-09, -1.0913875334271485e-08, -2.8977926163142853e-09, 1.8624834533225938e-08, 2.3689493030270952e-08, 1.0476467862249011e-08, -8.25514989216453e-09, -1.9693455127879233e-08, -1.612488139198966e-08, 5.088059038681711e-09, 4.3112701964613235e-08, 9.197294172056868e-08, 3.743652272303156e-06, -5.327544566016404e-05, 0.00021010382102385007, -0.00015977305473358734, -0.0007362851029434118, 0.001584580625598418, -0.0007053573902112617, -0.00034294809833528624, -2.8738612328570744e-05, 0.00013634677671590825, 0.00013043634817504944, -2.4446041899589988e-05], [-7.788209509262609e-10, 3.491988554437176e-08, -8.4962578784022e-08, 6.711875237795588e-08, 4.5078635633038116e-08, -2.071450791224945e-08, -4.649804908331809e-08, -2.8731572335374782e-08, 6.342249706730987e-09, 3.232960297291745e-08, 3.220856458678682e-08, -1.4377515577417112e-09, -6.906398297215552e-08, 5.800241138306701e-09, -3.815753645144841e-09, 7.968820929148154e-08, -1.6991009431412404e-07, 5.123776813289309e-08, 1.209243393641615e-07, 5.0486846163924345e-08, -4.1490858885411916e-08, -9.275881542701655e-08, -9.17974278811113e-08, -4.991160223360072e-08, 1.636811925787724e-08, 9.277256408065343e-08, -1.6033933917516045e-11, 8.023778489260706e-11, -4.701569722979922e-10, 1.4433751994111882e-09, -1.209323759405677e-09, -1.0077177248038407e-09, 8.395967127975374e-10, 1.6298324704409203e-09, 7.104558124156097e-10, -9.748013770653858e-10, -2.045130573886813e-09, -1.3928456663255758e-09, 1.588161224120282e-09, -3.872300235319377e-11, 1.7098134356394948e-11, -4.300837159750836e-10, 1.7091439174261008e-09, -2.3181389437735875e-09, -8.674167149367176e-10, 1.8037598193969035e-09, 2.241353229265073e-09, 4.4270825260718445e-10, -1.900151985408244e-09, -2.9526841590025808e-09, -1.4273539492921533e-09, 3.291706141058298e-09, 7.174452462341531e-09, 2.3444323743752018e-08, -1.931772974723084e-08, -2.739045058289307e-08, 4.777418129460756e-08, 4.1923228642832756e-08, -2.026008117568114e-09, -3.6416712237191455e-08, -4.650345854552128e-08, -3.671547813463626e-08, -1.691289602181739e-08, 4.1613055741719775e-09, 2.0757790918459995e-08, -5.278033493412582e-07, 8.12826280215527e-06, -4.1541502808404193e-05, 4.7501401026218734e-05, 0.00017159839393836762, -0.00027992315673924946, -0.0007053573902112616, 0.0016871784651768232, -0.0006492984174287389, -0.0003675947885834327, -9.829448521744054e-05, 8.354088034604062e-05, 0.00015069689870047487], [-9.86837219838606e-10, 5.525826768292976e-08, -1.6563546713159188e-07, 2.1886735377718495e-07, -5.849494478277511e-09, -1.1217999729991484e-07, -6.858792388239118e-08, 1.2402826622549075e-08, 6.455805969058505e-08, 6.997677783301613e-08, 3.3679334264879287e-08, -3.281277856037502e-08, -1.1850416302964268e-07, 8.84466900447496e-09, -4.6720974646405865e-09, 8.751705249570624e-08, -1.5499559934423278e-07, 3.9120646888310355e-08, 1.0042346448233229e-07, 3.895999396913904e-08, -3.97875578781258e-08, -8.217275888272116e-08, -7.977915842272523e-08, -4.375797265911858e-08, 1.0879791369450045e-08, 7.168288352349685e-08, -4.3848404842409136e-11, 8.514710360982384e-11, -5.228002272604663e-10, 1.5007308347547519e-09, -1.1735142770506975e-09, -8.38802513114869e-10, 7.330784666595502e-10, 1.3420142195629765e-09, 6.118007667018732e-10, -6.993235151300058e-10, -1.5891750720212194e-09, -1.2845471770376465e-09, 6.279427357958919e-10, -8.414046260553168e-11, -1.5522581424805246e-12, -8.66642477982923e-10, 3.646422907023469e-09, -4.7607544173086905e-09, -1.7232082882847712e-09, 3.894125049518829e-09, 4.685145037669653e-09, 6.566539387197385e-10, -4.448207822091028e-09, -6.54261884151443e-09, -2.7430514928445697e-09, 8.333612641010984e-09, 1.1671146018969395e-08, 2.7061311441517406e-08, -1.1341384720271084e-08, -2.1654112447132698e-08, 4.717075843773557e-08, 2.741259194173887e-08, -1.8460788941773375e-08, -4.24849914831742e-08, -3.927858358906111e-08, -2.2092461954216637e-08, -5.712172469846268e-09, -1.8943367138238574e-10, -1.0248167427754481e-08, -5.475653153147997e-07, 4.983515056401762e-06, -5.0615257835838985e-06, -6.881241968285145e-05, 0.0001918407635840228, 3.785639738550697e-05, -0.00034294809833528624, -0.0006492984174287389, 0.0017504861640130153, -0.0006484044780976212, -0.0004081955862459821, -9.81012723722515e-05, 0.00022685227533919284], [-5.01961278868376e-10, 4.0735858538275094e-08, -1.4207382514135128e-07, 2.354085158431385e-07, -5.515997965332857e-08, -1.3533858513675481e-07, -4.719174716688718e-08, 4.780622435621262e-08, 8.387908176059314e-08, 6.367130285732228e-08, 1.2568765816500731e-08, -4.4891325079823924e-08, -9.233119019151593e-08, 6.45115105029894e-09, -2.0686609750088964e-09, 3.980524668280992e-08, -3.9015773764201794e-08, 8.964826461828884e-11, 1.4012611187733101e-08, 2.7927213990562956e-09, -1.1286915118822463e-08, -1.8043370673086645e-08, -1.6874668360534324e-08, -1.0697923282339318e-08, -2.6452524191617903e-09, 5.055882660880531e-09, -5.369462702872786e-11, 3.995414265037804e-11, -3.0468181175259143e-10, 7.341677774805985e-10, -4.782617505394743e-10, -3.1246097828781205e-11, 1.269656710926749e-10, 4.430170845018542e-12, 9.327700908636188e-12, 1.5875791463139986e-10, 1.9305040577300004e-10, -1.773351819610645e-10, -1.139607422294832e-09, -9.352314822124622e-11, -1.5148135753476167e-11, -8.267030713975288e-10, 3.3891867568953997e-09, -4.205726572583563e-09, -1.551654781468773e-09, 3.5019312251256596e-09, 4.209862830797391e-09, 5.359828472774988e-10, -4.106934490544308e-09, -5.9575460393940965e-09, -2.344714686126609e-09, 8.022989339842597e-09, 8.967996397334993e-09, 1.3606952410458275e-08, 5.852115107395673e-09, -3.65538596265678e-09, 1.3280784238670931e-08, -3.1200662052383135e-09, -1.839036531613834e-08, -1.8273949128594017e-08, -8.565158659353563e-09, 6.362355083235385e-10, 2.274425620754032e-09, -6.514072468715114e-09, -2.5517285386657786e-08, -2.3709380462424443e-07, 2.894697300444519e-08, 1.9755490156217358e-05, -8.877295615070186e-05, 7.180267529602232e-05, 0.00016459202042922138, -2.873861232857077e-05, -0.0003675947885834327, -0.0006484044780976211, 0.0017508747189879008, -0.0006385782415771177, -0.00034267593790337434, 8.84770275807913e-05], [1.91213430768307e-10, 1.018728123745215e-08, -5.70208143021365e-08, 1.39569039610463e-07, -6.924352645347217e-08, -9.129723394186035e-08, -7.943748374372354e-09, 5.4364362242564765e-08, 6.045027550809541e-08, 2.8466788323850654e-08, -1.1138088990454207e-08, -3.4290651640283346e-08, -2.7570284204846166e-08, 1.7462796088584459e-09, 1.0811999882510086e-09, -1.511467097776414e-08, 7.037528214897998e-08, -3.164045130016354e-08, -6.074016844479032e-08, -2.6362143226296906e-08, 1.7048838056520756e-08, 4.08536486825866e-08, 3.977242479685744e-08, 1.9273946143441966e-08, -1.2593000219898772e-08, -4.879438161733281e-08, -4.5351163107589556e-11, -9.516646753625527e-12, -5.205895227105959e-11, -5.7334437375520914e-11, 1.7157811373885078e-10, 6.84009886504055e-10, -4.0797790643348957e-10, -1.1721382448236008e-09, -5.513661609086289e-10, 8.474948285483811e-10, 1.7208501086117467e-09, 9.055830109481302e-10, -2.278212045628149e-09, -7.33467707690905e-11, -3.271613925901914e-11, -3.7777532750066886e-10, 1.446060111854775e-09, -1.60415069665618e-09, -6.325351920220851e-10, 1.3924245988338158e-09, 1.6976849793781117e-09, 2.0506082661733922e-10, -1.696132597588424e-09, -2.426052369741901e-09, -8.376986219611097e-10, 3.6405050871688707e-09, 2.787351499414363e-09, -3.172614769728212e-09, 1.676692817899533e-08, 1.2994995551914939e-08, -2.186926025630886e-08, -2.5767319284825493e-08, -7.295600918060822e-09, 1.146230316732763e-08, 1.915887922712665e-08, 1.5023045177279998e-08, 3.475611485010864e-09, -9.948367563335582e-09, -2.061581561377499e-08, 1.0523067090168173e-07, -3.1834283685328755e-06, 2.3632868819739277e-05, -4.6743614992542205e-05, -4.5569640244145505e-05, 0.0001410437800777228, 0.0001363467767159082, -9.829448521744054e-05, -0.000408195586245982, -0.0006385782415771178, 0.0017968306834808072, -0.0005809362422201264, -0.0002920468912297802], [7.088192161600212e-10, -2.1062239211184462e-08, 5.2233154398970655e-08, -4.073021766059818e-08, -2.6990009354252523e-08, 1.259629773128438e-08, 2.827044226589822e-08, 1.7440069563234616e-08, -4.366547078760488e-09, -2.0878202380646225e-08, -2.112196045719612e-08, 6.7085478520873e-11, 4.343925195234009e-08, -2.8798558009567224e-09, 3.3825071366872833e-09, -4.427575152849585e-08, 9.860939814982314e-08, -3.0680733102650625e-08, -7.014384405186741e-08, -2.8439796940985e-08, 2.4605563328993048e-08, 5.31914755746331e-08, 5.150402253561144e-08, 2.6938186318454003e-08, -1.0354804796801349e-08, -5.183987700514739e-08, -2.240643113315016e-11, -4.6929730973400346e-11, 1.4988668945622294e-10, -4.745851489951028e-10, 3.919663603804606e-10, 7.280926718781534e-10, -4.4725151011904306e-10, -1.1745632478924684e-09, -5.767152569732976e-10, 7.424514325766689e-10, 1.6196324011714508e-09, 1.0483494117777882e-09, -1.547126999718235e-09, -3.3492825650558405e-11, -8.390890264579789e-11, 4.6402080503424407e-10, -1.6333827128151445e-09, 1.9310397225470256e-09, 7.892633785178958e-10, -1.4298948080473232e-09, -1.7909943865111436e-09, -3.019127220870821e-10, 1.6173896682037768e-09, 2.4502382528046273e-09, 1.1506316569264923e-09, -2.7653708939312284e-09, -3.803358131023294e-09, -1.325710724296636e-08, 1.1589351309933403e-08, 1.7595734470668285e-08, -3.179209642275627e-08, -2.4647674687215272e-08, 5.293572869832904e-09, 2.4712231873419278e-08, 2.5995744298298694e-08, 1.5494484680550777e-08, 2.635853513510471e-09, -5.041675218827267e-09, -3.1005009248027465e-09, 2.9698112568067727e-07, -3.3961583102658777e-06, 1.0372384025979067e-05, 1.1580941495931135e-05, -8.409142477641048e-05, 2.97177995473332e-05, 0.00013043634817504944, 8.354088034604062e-05, -9.810127237225152e-05, -0.0003426759379033744, -0.0005809362422201264, 0.0017321739245967549, -0.0008828000322714668], [8.415228972569865e-10, -4.4425134205621985e-08, 1.6335726965580813e-07, -2.8448447386914426e-07, 7.988789937901312e-08, 1.6852733936795373e-07, 4.9660574402311944e-08, -6.885053976338756e-08, -1.0721801654487973e-07, -7.45349274071913e-08, -8.037713691346786e-09, 5.7907881296115714e-08, 1.0112856089310505e-07, -6.187679581206031e-09, 4.702220100857734e-09, -3.315496209661941e-08, 1.1698986339625027e-08, 1.5885201904018284e-08, 1.0314433086232138e-08, 4.334305304642858e-09, 5.177005286436092e-10, -3.616790349321659e-10, 1.3633187982683564e-09, 4.694844903620866e-09, 8.439719228508368e-09, 1.1536783085607381e-08, 1.0745272164495718e-11, -7.653882412924283e-11, 3.221959338001705e-10, -4.538838151537853e-10, 8.822558559039364e-11, -2.1756114728546095e-10, 2.2411191511722867e-10, 5.904344953122034e-10, 2.453497265872318e-10, -5.197793964196479e-10, -9.489820109781508e-10, -3.226329708123303e-10, 1.8073298138126479e-09, 1.7590495704696162e-11, -1.989003588591387e-10, 1.709887340133752e-09, -5.440910373142064e-09, 5.545340741698471e-09, 2.559064898832529e-09, -4.147989968875357e-09, -5.429595233097864e-09, -1.0054235403527353e-09, 4.849847727423656e-09, 7.372266745293764e-09, 3.1743224781313417e-09, -9.384795350811043e-09, -9.060221615066858e-09, -1.174581722444709e-08, -1.3380934204575258e-08, 4.094010856815038e-09, -1.1494526976314639e-09, 7.141636019088506e-09, 1.0853255439984349e-08, 7.794632329332251e-09, 4.0287533392301705e-09, 3.760417357731533e-09, 7.266003194339285e-09, 1.2294792861670765e-08, 1.580834954754678e-08, 2.687477007128522e-07, -7.172149093195044e-07, -1.2745290308055e-05, 5.4206205853933294e-05, -2.1100854961482725e-05, -0.00011600093957045951, -2.4446041899589995e-05, 0.00015069689870047487, 0.00022685227533919284, 8.847702758079136e-05, -0.0002920468912297802, -0.0008828000322714668, 0.0008751234393554071]], [], []]]}
